Reversals in the Direction of Polarization Rotation in OJ 287

We have obtained a smooth time series for the Electric Vector Position Angle (EVPA) of the blazar OJ 287 at centimeter wavelengths, by making $\pm n\pi$ adjustments to archival values from 1974 to 2016. The data display rotation reversals in which the EVPA rotates counter-clockwise (CCW) for 180 deg and then rotates clockwise (CW) by a similar amount. The time scale of the rotations is a few weeks to a year, and the scale for a double rotation, including the reversal, is one to three years. We have seen four of these events in 40 years. A model consisting of two successive outbursts in polarized flux density, with EVPAs counter-rotating, superposed on a steady polarized jet, can explain many of the details of the observations. Polarization images support this interpretation. The model can also help to explain similar events seen at optical wavelengths. The outbursts needed for the model can be generated by the super-magnetosonic jet model of Nakamura et al. (2010) and Nakamura and Meier (2014), which requires a strong helical magnetic field. This model produces forward and reverse pairs of fast and slow MHD waves, and the plasma inside the two fast/slow pairs rotates around the jet axis, but in opposite directions.

==> anc/mojave_table2.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\begin{deluxetable}{lrrc} 
\tablecolumns{4} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{gaussiantable}MOJAVE 15 GHz VLBA Core Feature Data}  
\tablehead{\colhead{} & \colhead{EVPA} &\colhead{$m$} &  \colhead{$I$}  \\  
\colhead {Epoch}  &\colhead{(\arcdeg)}   &\colhead{(\%)}   &\colhead{Jy beam$^{-1}$}  \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)}} 
\startdata 
1996.049 & 1.57 & 4.0 & 14 \\
1996.222 & 1.01 & 2.1 & 10 \\
1996.402 & 1.13 & 2.7 & 18 \\
1996.474 & 0.92 & 0.2 & $-$25 \\
1996.569 & 0.91 & 2.8 & $-$16 \\
1996.739 & 1.33 & 2.0 & $-$53 \\
1996.931 & 1.12 & 1.5 & 50 \\
1997.107 & 0.97 & 1.1 & 51 \\
1997.860 & 1.51 & 1.9 & 103 \\
1997.931 & 1.23 & 1.8 & 91 \\
1998.003 & 1.46 & 1.5 & 150 \\
1998.005 & 1.33 & 1.9 & 145 \\
1998.049 & 1.19 & 2.2 & 153 \\
1998.317 & 1.81 & 4.7 & 167 \\
1998.405 & 1.78 & 1.2 & 198 \\
1998.813 & 1.05 & 3.5 & 165 \\
1999.016 & 1.52 & 0.7 & 172 \\
1999.104 & 1.64 & 1.5 & 51 \\
1999.558 & 1.31 & 4.6 & 11 \\
1999.788 & 0.90 & 3.1 & 0 \\
1999.975 & 1.18 & 6.5 & $-$22 \\
1999.997 & 1.13 & 6.7 & $-$21 \\
2000.265 & 1.03 & 1.9 & $-$45 \\
2000.487 & 0.86 & 0.8 & $-$30 \\
2000.493 & 0.93 & 0.5 & $-$32 \\
2000.649 & 1.00 & 0.7 & $-$37 \\
2001.172 & 1.88 & 3.2 & 130 \\
2001.493 & 2.77 & 1.2 & 198 \\
2001.835 & 1.98 & 0.2 & 127 \\
2002.016 & 2.00 & 4.5 & 172 \\
2002.484 & 2.61 & 1.4 & 136 \\
2002.501 & 2.70 & 1.3 & 75 \\
2002.545 & 2.90 & 0.5 & 86 \\
2002.769 & 3.26 & 1.6 & 20 \\
2002.871 & 3.00 & 2.3 & 19 \\
2003.353 & 2.69 & 4.4 & $-$39 \\
2003.397 & 2.06 & 3.9 & $-$40 \\
2003.654 & 1.83 & 4.9 & $-$42 \\
2004.249 & 3.76 & 2.9 & 12 \\
2004.605 & 3.55 & 3.0 & $-$34 \\
2004.920 & 2.06 & 6.7 & $-$40 \\
2005.120 & 2.03 & 7.2 & $-$42 \\
2005.194 & 1.80 & 6.2 & $-$40 \\
2005.364 & 1.74 & 2.7 & $-$35 \\
2005.378 & 1.64 & 4.5 & $-$40 \\
2005.383 & 1.81 & 5.1 & $-$41 \\
2005.419 & 1.90 & 4.4 & $-$36 \\
2005.531 & 2.70 & 3.5 & $-$46 \\
2005.657 & 2.93 & 4.3 & $-$53 \\
2006.320 & 4.26 & 3.5 & 1 \\
2007.014 & 2.28 & 4.1 & $-$2 \\
2007.164 & 1.74 & 4.7 & $-$17 \\
2007.293 & 1.27 & 8.4 & $-$12 \\
2007.438 & 1.20 & 4.6 & $-$10 \\
2007.679 & 1.57 & 6.4 & $-$20 \\
2008.030 & 2.22 & 5.1 & $-$17 \\
2008.331 & 2.55 & 3.2 & $-$25 \\
2008.509 & 2.75 & 1.9 & $-$17 \\
2008.542 & 2.80 & 3.2 & $-$4 \\
2008.597 & 2.73 & 1.9 & 0 \\
2008.698 & 2.59 & 1.1 & $-$11 \\
2008.884 & 2.33 & 6.1 & $-$23 \\
2009.227 & 4.18 & 4.0 & $-$14 \\
2009.402 & 3.96 & 5.9 & $-$24 \\
2009.630 & 5.36 & 5.1 & $-$23 \\
2009.813 & 5.96 & 7.9 & $-$11 \\
2010.391 & 3.66 & 1.8 & $-$42 \\
2010.517 & 3.64 & 2.6 & $-$41 \\
2010.654 & 2.13 & 4.1 & $-$23 \\
2010.794 & 3.78 & 5.9 & $-$42 \\
2011.156 & 4.45 & 7.9 & $-$33 \\
2011.649 & 4.05 & 2.0 & $-$46 \\
2011.739 & 3.48 & 5.9 & $-$43 \\
2011.906 & 4.69 & 7.6 & $-$41 \\
2011.991 & 4.53 & 6.4 & $-$48 \\
2012.394 & 3.65 & 10.8 & $-$37 \\
2012.780 & 2.43 & 9.6 & $-$54 \\
2012.799 & 2.72 & 8.7 & $-$55 \\
2012.819 & 2.83 & 9.4 & $-$50 \\
2012.862 & 2.88 & 9.5 & $-$45 \\
2012.876 & 2.34 & 8.9 & $-$49 \\
2013.339 & 3.55 & 1.8 & $-$44 \\
2014.027 & 1.81 & 2.0 & $-$16 \\
2014.104 & 1.92 & 0.6 & $-$69 \\
2014.337 & 3.19 & 1.1 & $-$20 \\
2014.493 & 4.96 & 6.7 & $-$11 \\
2014.654 & 3.51 & 5.9 & $-$33 \\
2014.665 & 3.67 & 8.1 & $-$23 \\
2014.879 & 3.69 & 7.7 & $-$36 \\
2014.953 & 4.23 & 5.0 & $-$39 \\
2015.137 & 5.92 & 0.3 & $-$90 \\
2015.460 & 2.25 & 2.2 & $-$6 \\
2015.547 & 2.54 & 4.4 & $-$29 \\

\enddata

\tablecomments{Columns are as follows:  (1) observation epoch, (2) Stokes I flux density in Jy/beam, (3) fractional linear polarization in per cent, (4) . electric vector position angle in degrees.}
\end{deluxetable} 
\end{document} 


==> anc/umrao_table1.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\begin{deluxetable}{crrrr} 
\tablecolumns{5} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{gaussiantable}UMRAO Single Dish Data}  
\tablehead{\colhead{} & 
   \colhead{$\nu$} & \colhead{$F_\mathrm{tot}$}  & 
\colhead{$m$} &\colhead{EVPA}   \\  
\colhead {Epoch} &\colhead{(GHz)} &\colhead{(Jy)} & \colhead{(\%)} &\colhead{(\arcdeg)}  \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} & \colhead{(5)}} 
\startdata 
1971.336	&	8.0	&	3.71	&	5.5	&	$-$90.3	\\
1972.127	&	8.0	&	5.93	&	2.0	&	$-$46.4	\\
1972.143	&	8.0	&	4.77	&	5.0	&	$-$86.5	\\
1972.217	&	8.0	&	6.27	&	2.4	&	$-$48.1	\\
1972.239	&	8.0	&	6.29	&	1.8	&	$-$52.8	\\
1972.354	&	8.0	&	5.74	&	4.1	&	$-$40.7	\\
1972.362	&	8.0	&	5.63	&	5.1	&	$-$45.7	\\
1972.378	&	8.0	&	5.71	&	2.6	&	$-$55.0	\\
1972.387	&	8.0	&	5.41	&	3.4	&	$-$55.4	\\
1972.392	&	8.0	&	5.79	&	3.4	&	$-$48.3	\\
1972.428	&	8.0	&	5.41	&	3.4	&	$-$37.3	\\
1972.490	&	8.0	&	5.04	&	2.5	&	$-$63.5	\\
1972.848	&	8.0	&	6.65	&	3.7	&	$-$9.7	\\
1972.966	&	8.0	&	7.08	&	2.7	&	$-$161.0	\\
1973.029	&	8.0	&	6.97	&	2.5	&	$-$104.1	\\
1973.199	&	8.0	&	7.33	&	3.5	&	$-$108.8	\\
1973.201	&	8.0	&	7.43	&	3.9	&	$-$117.4	\\
1973.221	&	8.0	&	6.97	&	5.4	&	$-$115.5	\\
1973.232	&	8.0	&	6.36	&	3.7	&	$-$118.8	\\
1973.262	&	8.0	&	6.29	&	2.5	&	$-$109.0	\\
1973.264	&	8.0	&	6.22	&	2.3	&	$-$119.5	\\
1973.286	&	8.0	&	6.30	&	4.0	&	$-$127.7	\\
1973.393	&	8.0	&	6.23	&	3.0	&	$-$127.4	\\
1973.470	&	8.0	&	5.85	&	5.5	&	$-$132.9	\\
1974.067	&	8.0	&	4.43	&	5.9	&	$-$100.0	\\
1974.111	&	8.0	&	4.04	&	7.7	&	$-$109.0	\\
1974.138	&	8.0	&	3.66	&	6.6	&	$-$104.6	\\
1974.177	&	8.0	&	3.75	&	8.4	&	$-$109.2	\\
1974.190	&	8.0	&	3.56	&	11.5	&	$-$97.9	\\
1974.262	&	8.0	&	3.32	&	10.1	&	$-$93.7	\\
1974.355	&	8.0	&	3.37	&	9.8	&	$-$102.0	\\
1974.368	&	8.0	&	3.40	&	10.1	&	$-$104.8	\\
1974.385	&	8.0	&	3.41	&	12.5	&	$-$93.8	\\
1974.410	&	8.0	&	3.45	&	10.4	&	$-$93.8	\\
1974.426	&	8.0	&	3.41	&	11.9	&	$-$97.7	\\
1974.470	&	8.0	&	3.21	&	9.0	&	$-$96.7	\\
1974.481	&	8.0	&	3.10	&	10.7	&	$-$86.1	\\
1974.519	&	8.0	&	2.97	&	8.3	&	$-$105.6	\\
1974.525	&	8.0	&	2.95	&	11.7	&	$-$101.1	\\
1974.538	&	8.0	&	3.08	&	9.0	&	$-$106.5	\\
1974.642	&	8.0	&	3.60	&	12.2	&	$-$105.3	\\
1974.675	&	8.0	&	3.50	&	11.4	&	$-$98.7	\\
1974.725	&	8.0	&	3.74	&	13.4	&	$-$105.0	\\
1974.771	&	8.0	&	3.67	&	16.7	&	$-$103.0	\\
1974.790	&	8.0	&	3.69	&	14.2	&	$-$101.6	\\
1974.810	&	8.0	&	3.64	&	17.5	&	$-$102.6	\\
1974.834	&	8.0	&	3.77	&	11.9	&	$-$111.9	\\
1974.925	&	8.0	&	4.49	&	6.7	&	$-$117.3	\\
1974.933	&	8.0	&	4.70	&	10.0	&	$-$121.2	\\
1974.966	&	8.0	&	4.81	&	7.7	&	$-$105.1	\\
1974.985	&	8.0	&	4.89	&	9.4	&	$-$103.1	\\
1975.001	&	8.0	&	4.78	&	9.2	&	$-$105.3	\\
1975.086	&	8.0	&	4.48	&	11.1	&	$-$99.5	\\
1975.160	&	8.0	&	3.86	&	8.4	&	$-$113.9	\\
1975.179	&	8.0	&	3.94	&	11.0	&	$-$102.7	\\
1975.251	&	8.0	&	4.19	&	7.1	&	$-$103.9	\\
1975.275	&	8.0	&	3.81	&	5.7	&	$-$103.1	\\
1975.316	&	8.0	&	3.66	&	7.8	&	$-$105.8	\\
1975.330	&	8.0	&	3.56	&	6.2	&	$-$107.5	\\
1975.333	&	8.0	&	3.60	&	7.0	&	$-$97.4	\\
1975.344	&	8.0	&	3.66	&	8.7	&	$-$100.3	\\
1975.358	&	8.0	&	3.78	&	10.0	&	$-$107.5	\\
1975.368	&	8.0	&	3.65	&	7.0	&	$-$100.8	\\
1975.371	&	8.0	&	3.75	&	9.2	&	$-$113.5	\\
1975.382	&	8.0	&	3.30	&	10.6	&	$-$97.3	\\
1975.388	&	8.0	&	3.58	&	6.0	&	$-$107.7	\\
1975.390	&	8.0	&	3.86	&	5.0	&	$-$108.9	\\
1975.407	&	8.0	&	3.92	&	7.5	&	$-$117.4	\\
1975.426	&	8.0	&	4.26	&	8.1	&	$-$116.5	\\
1975.429	&	8.0	&	4.26	&	6.7	&	$-$112.2	\\
1975.434	&	14.5	&	4.05	&	5.9	&	$-$105.8	\\
1975.440	&	8.0	&	4.06	&	8.4	&	$-$104.1	\\
1975.445	&	8.0	&	4.19	&	9.5	&	$-$117.6	\\
1975.448	&	8.0	&	4.08	&	7.6	&	$-$96.9	\\
1975.467	&	8.0	&	3.83	&	8.5	&	$-$101.6	\\
1975.484	&	8.0	&	3.19	&	9.2	&	$-$112.8	\\
1975.497	&	8.0	&	3.01	&	9.7	&	$-$108.2	\\
1975.503	&	8.0	&	3.47	&	5.2	&	$-$110.6	\\
1975.541	&	8.0	&	3.10	&	9.8	&	$-$106.0	\\
1975.656	&	14.5	&	2.67	&	14.4	&	$-$110.6	\\
1975.684	&	8.0	&	2.79	&	6.7	&	$-$102.3	\\
1975.708	&	8.0	&	2.59	&	12.2	&	$-$109.8	\\
1975.738	&	8.0	&	2.72	&	12.1	&	$-$109.1	\\
1975.758	&	14.5	&	2.64	&	10.1	&	$-$89.9	\\
1975.760	&	8.0	&	3.30	&	7.1	&	$-$114.0	\\
1975.777	&	8.0	&	2.89	&	13.4	&	$-$95.6	\\
1975.782	&	8.0	&	3.17	&	11.1	&	$-$105.7	\\
1975.785	&	14.5	&	3.29	&	13.1	&	$-$101.8	\\
1975.834	&	8.0	&	2.90	&	8.2	&	$-$98.3	\\
1975.848	&	14.5	&	3.04	&	12.0	&	$-$105.5	\\
1975.878	&	8.0	&	2.75	&	10.7	&	$-$101.0	\\
1975.922	&	8.0	&	2.63	&	11.6	&	$-$95.3	\\
1975.979	&	14.5	&	2.59	&	11.3	&	$-$107.0	\\
1976.086	&	8.0	&	2.58	&	10.8	&	$-$99.0	\\
1976.097	&	14.5	&	2.54	&	14.6	&	$-$104.2	\\
1976.146	&	8.0	&	2.36	&	11.0	&	$-$92.6	\\
1976.187	&	14.5	&	2.26	&	14.6	&	$-$80.5	\\
1976.195	&	14.5	&	2.10	&	11.7	&	$-$126.8	\\
1976.272	&	8.0	&	2.37	&	8.9	&	$-$103.6	\\
1976.283	&	14.5	&	2.67	&	5.8	&	$-$109.1	\\
1976.288	&	8.0	&	2.36	&	8.1	&	$-$99.9	\\
1976.313	&	8.0	&	2.31	&	12.4	&	$-$98.8	\\
1976.329	&	8.0	&	2.31	&	10.1	&	$-$96.2	\\
1976.354	&	8.0	&	2.43	&	9.8	&	$-$100.6	\\
1976.403	&	8.0	&	2.32	&	9.8	&	$-$105.0	\\
1976.428	&	8.0	&	2.11	&	9.8	&	$-$96.4	\\
1976.439	&	8.0	&	2.05	&	7.7	&	$-$95.4	\\
1976.537	&	8.0	&	1.80	&	8.2	&	$-$103.2	\\
1976.663	&	8.0	&	1.87	&	7.7	&	$-$108.0	\\
1976.745	&	8.0	&	1.87	&	4.4	&	$-$115.6	\\
1976.873	&	8.0	&	1.71	&	4.9	&	$-$110.2	\\
1977.015	&	8.0	&	1.84	&	5.0	&	$-$109.3	\\
1977.053	&	8.0	&	1.88	&	4.8	&	$-$100.2	\\
1977.062	&	8.0	&	1.84	&	5.8	&	$-$94.3	\\
1977.358	&	8.0	&	2.30	&	7.7	&	$-$104.5	\\
1977.410	&	8.0	&	2.58	&	4.8	&	$-$92.0	\\
1977.421	&	8.0	&	2.56	&	5.0	&	$-$82.5	\\
1977.448	&	8.0	&	2.46	&	6.7	&	$-$87.8	\\
1977.453	&	8.0	&	2.70	&	6.7	&	$-$83.2	\\
1977.456	&	8.0	&	2.62	&	6.3	&	$-$76.0	\\
1977.642	&	14.5	&	3.41	&	8.9	&	$-$80.7	\\
1977.686	&	14.5	&	4.34	&	4.9	&	$-$88.3	\\
1977.689	&	14.5	&	4.80	&	9.7	&	$-$80.8	\\
1977.705	&	14.5	&	4.70	&	7.5	&	$-$79.0	\\
1977.725	&	8.0	&	3.41	&	5.7	&	$-$71.2	\\
1977.727	&	8.0	&	3.50	&	4.6	&	$-$91.2	\\
1977.815	&	14.5	&	4.66	&	10.6	&	$-$99.9	\\
1977.829	&	14.5	&	4.30	&	6.4	&	$-$100.0	\\
1977.834	&	14.5	&	4.25	&	12.3	&	$-$96.8	\\
1977.927	&	14.5	&	4.67	&	11.7	&	$-$97.0	\\
1977.960	&	14.5	&	4.88	&	10.5	&	$-$99.6	\\
1978.012	&	14.5	&	5.10	&	9.3	&	$-$100.3	\\
1978.040	&	14.5	&	4.59	&	8.6	&	$-$95.7	\\
1978.108	&	14.5	&	3.99	&	8.6	&	$-$107.7	\\
1978.221	&	14.5	&	3.88	&	7.7	&	$-$99.5	\\
1978.327	&	14.5	&	3.70	&	17.4	&	$-$91.3	\\
1978.379	&	14.5	&	4.26	&	15.6	&	$-$88.1	\\
1978.451	&	14.5	&	3.45	&	10.7	&	$-$91.0	\\
1978.492	&	14.5	&	3.32	&	14.0	&	$-$100.7	\\
1978.495	&	14.5	&	3.57	&	10.8	&	$-$101.1	\\
1978.527	&	14.5	&	3.22	&	13.9	&	$-$92.3	\\
1978.642	&	14.5	&	3.62	&	11.6	&	$-$106.5	\\
1978.716	&	14.5	&	4.27	&	10.1	&	$-$97.9	\\
1978.749	&	8.0	&	3.35	&	9.5	&	$-$94.9	\\
1978.760	&	14.5	&	4.33	&	12.6	&	$-$93.5	\\
1978.785	&	8.0	&	3.43	&	10.3	&	$-$94.1	\\
1978.799	&	14.5	&	4.24	&	6.6	&	$-$110.5	\\
1978.807	&	14.5	&	4.27	&	9.9	&	$-$104.4	\\
1978.840	&	14.5	&	4.97	&	9.2	&	$-$91.3	\\
1978.873	&	14.5	&	4.86	&	7.6	&	$-$98.8	\\
1978.875	&	14.5	&	5.41	&	5.4	&	$-$93.9	\\
1978.889	&	14.5	&	4.61	&	9.1	&	$-$88.4	\\
1978.905	&	14.5	&	4.84	&	4.7	&	$-$102.0	\\
1978.927	&	14.5	&	4.51	&	7.6	&	$-$84.5	\\
1978.947	&	14.5	&	4.42	&	8.3	&	$-$96.5	\\
1978.949	&	14.5	&	4.11	&	9.2	&	$-$94.8	\\
1979.012	&	14.5	&	4.07	&	6.2	&	$-$109.8	\\
1979.029	&	14.5	&	3.75	&	5.2	&	$-$86.0	\\
1979.108	&	14.5	&	2.71	&	13.4	&	$-$110.4	\\
1979.130	&	14.5	&	2.76	&	11.5	&	$-$91.8	\\
1979.133	&	14.5	&	2.73	&	10.4	&	$-$92.9	\\
1979.147	&	14.5	&	2.73	&	10.4	&	$-$93.5	\\
1979.171	&	14.5	&	2.66	&	12.7	&	$-$101.1	\\
1979.207	&	14.5	&	2.79	&	12.6	&	$-$103.9	\\
1979.223	&	4.8	&	2.66	&	10.6	&	$-$91.8	\\
1979.281	&	14.5	&	2.69	&	8.6	&	$-$86.7	\\
1979.286	&	14.5	&	2.71	&	8.8	&	$-$74.5	\\
1979.311	&	14.5	&	2.60	&	13.6	&	$-$92.1	\\
1979.371	&	4.8	&	2.47	&	11.4	&	$-$89.0	\\
1979.385	&	14.5	&	2.47	&	12.1	&	$-$104.2	\\
1979.401	&	4.8	&	2.35	&	9.1	&	$-$93.0	\\
1979.426	&	14.5	&	2.46	&	10.5	&	$-$95.5	\\
1979.451	&	4.8	&	2.26	&	12.6	&	$-$107.1	\\
1979.464	&	4.8	&	2.12	&	14.1	&	$-$94.7	\\
1979.470	&	8.0	&	3.00	&	7.5	&	$-$88.7	\\
1979.478	&	14.5	&	3.03	&	13.8	&	$-$108.0	\\
1979.503	&	8.0	&	2.27	&	12.8	&	$-$97.3	\\
1979.511	&	14.5	&	2.71	&	10.4	&	$-$118.8	\\
1979.530	&	8.0	&	2.17	&	11.6	&	$-$96.4	\\
1979.533	&	8.0	&	2.42	&	11.8	&	$-$95.4	\\
1979.686	&	8.0	&	3.36	&	9.0	&	$-$101.0	\\
1979.714	&	8.0	&	2.93	&	8.3	&	$-$105.4	\\
1979.741	&	14.5	&	4.51	&	8.5	&	$-$100.1	\\
1979.788	&	8.0	&	3.85	&	8.7	&	$-$104.8	\\
1979.812	&	14.5	&	4.35	&	12.4	&	$-$121.8	\\
1979.815	&	8.0	&	3.72	&	8.0	&	$-$117.2	\\
1979.840	&	8.0	&	3.63	&	6.5	&	$-$109.5	\\
1979.842	&	8.0	&	3.81	&	8.0	&	$-$92.0	\\
1979.845	&	8.0	&	3.69	&	8.0	&	$-$109.5	\\
1979.867	&	8.0	&	3.64	&	8.5	&	$-$111.5	\\
1979.870	&	8.0	&	3.54	&	10.1	&	$-$112.7	\\
1979.930	&	8.0	&	3.30	&	7.8	&	$-$91.3	\\
1979.971	&	4.8	&	2.67	&	10.1	&	$-$97.3	\\
1979.993	&	8.0	&	3.52	&	5.8	&	$-$106.4	\\
1980.001	&	8.0	&	3.56	&	6.3	&	$-$110.5	\\
1980.015	&	4.8	&	2.68	&	10.5	&	$-$100.1	\\
1980.026	&	14.5	&	4.00	&	6.2	&	$-$75.6	\\
1980.051	&	8.0	&	3.61	&	6.5	&	$-$105.1	\\
1980.086	&	4.8	&	3.10	&	5.9	&	$-$96.8	\\
1980.089	&	8.0	&	3.68	&	7.1	&	$-$99.3	\\
1980.152	&	8.0	&	3.73	&	8.4	&	$-$106.1	\\
1980.184	&	8.0	&	3.51	&	10.7	&	$-$103.1	\\
1980.206	&	14.5	&	4.01	&	7.0	&	$-$91.4	\\
1980.212	&	14.5	&	3.97	&	12.0	&	$-$98.3	\\
1980.239	&	8.0	&	3.80	&	7.0	&	$-$99.6	\\
1980.250	&	8.0	&	3.52	&	7.4	&	$-$96.4	\\
1980.253	&	14.5	&	3.90	&	5.6	&	$-$82.0	\\
1980.294	&	14.5	&	4.03	&	7.3	&	$-$103.0	\\
1980.318	&	4.8	&	3.09	&	7.2	&	$-$95.0	\\
1980.321	&	4.8	&	2.89	&	5.8	&	$-$100.1	\\
1980.340	&	8.0	&	3.71	&	7.0	&	$-$103.9	\\
1980.343	&	8.0	&	3.68	&	6.5	&	$-$103.6	\\
1980.346	&	14.5	&	4.07	&	6.2	&	$-$104.8	\\
1980.348	&	14.5	&	4.10	&	11.1	&	$-$94.0	\\
1980.354	&	14.5	&	4.46	&	5.8	&	$-$106.5	\\
1980.359	&	14.5	&	4.08	&	5.9	&	$-$96.8	\\
1980.367	&	14.5	&	4.08	&	8.6	&	$-$91.6	\\
1980.370	&	8.0	&	3.47	&	5.7	&	$-$101.6	\\
1980.381	&	14.5	&	3.97	&	7.0	&	$-$101.7	\\
1980.387	&	8.0	&	3.33	&	7.6	&	$-$101.2	\\
1980.389	&	14.5	&	3.84	&	5.6	&	$-$92.5	\\
1980.400	&	8.0	&	3.17	&	8.5	&	$-$83.5	\\
1980.406	&	14.5	&	3.94	&	4.5	&	$-$110.3	\\
1980.425	&	14.5	&	3.78	&	4.4	&	$-$101.5	\\
1980.430	&	8.0	&	3.26	&	6.7	&	$-$107.9	\\
1980.441	&	14.5	&	3.56	&	9.7	&	$-$114.6	\\
1980.458	&	8.0	&	2.50	&	9.4	&	$-$108.2	\\
1980.488	&	14.5	&	2.98	&	5.4	&	$-$80.4	\\
1980.526	&	8.0	&	2.51	&	8.3	&	$-$105.7	\\
1980.654	&	14.5	&	2.31	&	10.1	&	$-$78.5	\\
1980.695	&	8.0	&	2.56	&	9.2	&	$-$99.5	\\
1980.701	&	14.5	&	2.89	&	7.7	&	$-$94.2	\\
1980.706	&	14.5	&	3.14	&	6.6	&	$-$100.7	\\
1980.717	&	4.8	&	2.26	&	7.5	&	$-$93.4	\\
1980.720	&	14.5	&	3.13	&	7.0	&	$-$90.3	\\
1980.728	&	4.8	&	2.23	&	8.6	&	$-$93.4	\\
1980.742	&	8.0	&	2.44	&	7.1	&	$-$96.2	\\
1980.747	&	14.5	&	2.95	&	7.5	&	$-$112.4	\\
1980.775	&	4.8	&	2.20	&	5.9	&	$-$93.6	\\
1980.780	&	14.5	&	2.90	&	5.3	&	$-$88.6	\\
1980.783	&	8.0	&	2.50	&	5.7	&	$-$108.0	\\
1980.791	&	8.0	&	2.61	&	4.5	&	$-$103.2	\\
1980.807	&	14.5	&	3.16	&	4.7	&	$-$96.8	\\
1980.813	&	4.8	&	2.29	&	4.8	&	$-$93.5	\\
1980.816	&	4.8	&	2.23	&	4.9	&	$-$92.0	\\
1980.818	&	8.0	&	2.68	&	3.9	&	$-$96.5	\\
1980.821	&	8.0	&	2.78	&	4.3	&	$-$84.5	\\
1980.829	&	14.5	&	3.29	&	3.4	&	$-$69.5	\\
1980.835	&	4.8	&	2.22	&	5.0	&	$-$92.7	\\
1980.846	&	8.0	&	2.71	&	5.0	&	$-$75.8	\\
1980.848	&	14.5	&	3.12	&	5.1	&	$-$91.1	\\
1980.854	&	4.8	&	2.18	&	5.3	&	$-$93.5	\\
1980.857	&	4.8	&	2.21	&	4.7	&	$-$92.6	\\
1980.865	&	8.0	&	2.57	&	4.9	&	$-$89.9	\\
1980.878	&	4.8	&	2.29	&	5.6	&	$-$89.6	\\
1980.903	&	8.0	&	3.07	&	2.6	&	$-$95.7	\\
1980.906	&	4.8	&	2.27	&	2.8	&	$-$94.7	\\
1980.928	&	8.0	&	2.87	&	5.5	&	$-$93.8	\\
1980.930	&	4.8	&	2.53	&	4.0	&	$-$92.9	\\
1980.944	&	14.5	&	3.39	&	7.9	&	$-$96.5	\\
1980.949	&	4.8	&	2.32	&	4.3	&	$-$95.3	\\
1980.952	&	8.0	&	2.79	&	4.3	&	$-$85.8	\\
1980.955	&	8.0	&	2.79	&	3.5	&	$-$108.0	\\
1980.960	&	4.8	&	2.29	&	4.8	&	$-$96.2	\\
1980.969	&	8.0	&	2.70	&	5.0	&	$-$91.2	\\
1980.988	&	4.8	&	2.32	&	6.2	&	$-$97.6	\\
1980.990	&	14.5	&	3.28	&	5.8	&	$-$92.0	\\
1981.053	&	4.8	&	2.41	&	5.5	&	$-$103.4	\\
1981.064	&	14.5	&	3.51	&	4.2	&	$-$96.0	\\
1981.070	&	8.0	&	3.87	&	2.9	&	$-$92.8	\\
1981.086	&	14.5	&	3.71	&	5.2	&	$-$92.2	\\
1981.092	&	4.8	&	2.35	&	4.9	&	$-$91.2	\\
1981.095	&	4.8	&	2.25	&	3.5	&	$-$91.5	\\
1981.111	&	14.5	&	3.61	&	8.0	&	$-$71.5	\\
1981.125	&	8.0	&	3.03	&	6.3	&	$-$81.4	\\
1981.130	&	4.8	&	2.48	&	3.8	&	$-$89.9	\\
1981.133	&	4.8	&	2.29	&	4.7	&	$-$92.1	\\
1981.144	&	14.5	&	4.02	&	9.0	&	$-$68.3	\\
1981.155	&	8.0	&	3.30	&	6.3	&	$-$84.3	\\
1981.163	&	14.5	&	4.18	&	6.2	&	$-$92.2	\\
1981.166	&	4.8	&	2.70	&	4.2	&	$-$88.5	\\
1981.168	&	4.8	&	2.77	&	5.8	&	$-$89.3	\\
1981.182	&	14.5	&	3.76	&	6.2	&	$-$78.4	\\
1981.188	&	14.5	&	4.16	&	10.1	&	$-$75.1	\\
1981.190	&	8.0	&	3.26	&	8.0	&	$-$87.1	\\
1981.196	&	4.8	&	2.52	&	6.5	&	$-$93.8	\\
1981.201	&	14.5	&	3.71	&	7.5	&	$-$87.0	\\
1981.207	&	8.0	&	2.91	&	6.7	&	$-$84.5	\\
1981.215	&	4.8	&	2.79	&	5.2	&	$-$88.7	\\
1981.226	&	14.5	&	4.55	&	6.3	&	$-$78.3	\\
1981.232	&	8.0	&	3.36	&	5.3	&	$-$78.8	\\
1981.234	&	8.0	&	3.52	&	3.4	&	$-$77.0	\\
1981.256	&	4.8	&	2.75	&	4.3	&	$-$89.7	\\
1981.259	&	4.8	&	2.68	&	4.6	&	$-$91.5	\\
1981.262	&	4.8	&	2.95	&	5.7	&	$-$92.3	\\
1981.270	&	14.5	&	3.91	&	6.7	&	$-$77.0	\\
1981.273	&	8.0	&	3.40	&	5.8	&	$-$90.5	\\
1981.281	&	14.5	&	3.69	&	7.6	&	$-$86.9	\\
1981.289	&	4.8	&	2.82	&	4.8	&	$-$92.9	\\
1981.297	&	14.5	&	4.25	&	6.3	&	$-$91.6	\\
1981.300	&	14.5	&	4.46	&	4.8	&	$-$77.9	\\
1981.305	&	8.0	&	3.87	&	3.2	&	$-$86.9	\\
1981.308	&	4.8	&	3.00	&	4.1	&	$-$92.0	\\
1981.314	&	4.8	&	2.91	&	3.9	&	$-$89.7	\\
1981.322	&	14.5	&	5.33	&	6.3	&	$-$86.8	\\
1981.327	&	4.8	&	2.83	&	5.0	&	$-$88.3	\\
1981.330	&	8.0	&	3.80	&	5.4	&	$-$85.9	\\
1981.338	&	14.5	&	5.16	&	7.5	&	$-$75.2	\\
1981.347	&	4.8	&	2.95	&	4.0	&	$-$93.0	\\
1981.349	&	4.8	&	3.04	&	6.2	&	$-$85.6	\\
1981.352	&	8.0	&	3.99	&	5.6	&	$-$86.7	\\
1981.363	&	14.5	&	5.46	&	5.3	&	$-$80.5	\\
1981.368	&	4.8	&	2.78	&	4.2	&	$-$95.8	\\
1981.371	&	4.8	&	2.83	&	4.4	&	$-$96.0	\\
1981.396	&	14.5	&	4.97	&	6.1	&	$-$80.2	\\
1981.401	&	8.0	&	3.56	&	3.3	&	$-$89.1	\\
1981.404	&	14.5	&	4.99	&	3.7	&	$-$90.8	\\
1981.418	&	4.8	&	2.73	&	4.8	&	$-$103.1	\\
1981.421	&	8.0	&	3.58	&	4.6	&	$-$95.6	\\
1981.426	&	14.5	&	5.06	&	2.3	&	$-$74.1	\\
1981.437	&	8.0	&	3.75	&	4.5	&	$-$96.8	\\
1981.440	&	8.0	&	3.95	&	3.7	&	$-$97.3	\\
1981.445	&	14.5	&	4.32	&	5.7	&	$-$76.8	\\
1981.451	&	14.5	&	4.42	&	5.7	&	$-$62.0	\\
1981.456	&	4.8	&	2.45	&	3.8	&	$-$101.7	\\
1981.475	&	4.8	&	2.54	&	4.3	&	$-$96.8	\\
1981.484	&	14.5	&	5.63	&	5.5	&	$-$77.1	\\
1981.495	&	8.0	&	3.81	&	5.4	&	$-$90.7	\\
1981.505	&	14.5	&	4.93	&	7.0	&	$-$82.8	\\
1981.527	&	14.5	&	4.83	&	5.5	&	$-$89.6	\\
1981.733	&	4.8	&	2.75	&	4.7	&	$-$105.1	\\
1981.744	&	8.0	&	4.26	&	2.2	&	$-$95.9	\\
1981.752	&	4.8	&	3.13	&	3.9	&	$-$104.2	\\
1981.758	&	14.5	&	6.25	&	4.8	&	$-$64.9	\\
1981.766	&	14.5	&	6.35	&	4.3	&	$-$60.7	\\
1981.771	&	8.0	&	4.39	&	2.7	&	$-$90.0	\\
1981.779	&	4.8	&	3.12	&	3.9	&	$-$108.8	\\
1981.788	&	8.0	&	4.34	&	2.0	&	$-$80.8	\\
1981.790	&	8.0	&	4.19	&	2.3	&	$-$83.2	\\
1981.793	&	8.0	&	4.49	&	2.5	&	$-$77.8	\\
1981.799	&	14.5	&	5.98	&	6.6	&	$-$62.9	\\
1981.801	&	14.5	&	5.81	&	6.5	&	$-$63.2	\\
1981.810	&	4.8	&	3.24	&	3.8	&	$-$102.8	\\
1981.818	&	8.0	&	4.29	&	4.9	&	$-$70.0	\\
1981.821	&	8.0	&	4.68	&	3.2	&	$-$84.9	\\
1981.837	&	4.8	&	3.39	&	3.8	&	$-$102.7	\\
1981.840	&	4.8	&	3.43	&	4.8	&	$-$98.7	\\
1981.845	&	8.0	&	4.17	&	2.8	&	$-$85.5	\\
1981.851	&	14.5	&	6.15	&	6.9	&	$-$69.7	\\
1981.856	&	14.5	&	6.07	&	7.0	&	$-$69.9	\\
1981.862	&	4.8	&	3.47	&	3.6	&	$-$106.6	\\
1981.873	&	14.5	&	6.42	&	5.3	&	$-$71.8	\\
1981.881	&	8.0	&	4.51	&	2.9	&	$-$85.3	\\
1981.886	&	4.8	&	3.40	&	3.2	&	$-$105.3	\\
1981.897	&	14.5	&	6.31	&	6.0	&	$-$66.1	\\
1981.905	&	4.8	&	3.44	&	2.7	&	$-$93.7	\\
1981.911	&	8.0	&	4.91	&	3.5	&	$-$72.1	\\
1981.919	&	14.5	&	6.35	&	6.4	&	$-$69.6	\\
1981.941	&	4.8	&	3.52	&	5.0	&	$-$84.6	\\
1981.952	&	14.5	&	6.93	&	4.9	&	$-$74.2	\\
1981.955	&	8.0	&	4.91	&	5.8	&	$-$84.4	\\
1981.963	&	4.8	&	3.49	&	5.3	&	$-$87.6	\\
1981.971	&	8.0	&	4.78	&	5.8	&	$-$87.8	\\
1981.993	&	14.5	&	7.08	&	7.3	&	$-$82.2	\\
1982.004	&	8.0	&	5.39	&	7.9	&	$-$88.6	\\
1982.018	&	14.5	&	7.41	&	8.1	&	$-$78.3	\\
1982.037	&	4.8	&	4.04	&	6.2	&	$-$86.8	\\
1982.042	&	4.8	&	4.29	&	6.1	&	$-$82.9	\\
1982.070	&	14.5	&	6.41	&	9.3	&	$-$59.2	\\
1982.073	&	14.5	&	6.66	&	8.9	&	$-$58.6	\\
1982.075	&	8.0	&	5.36	&	6.1	&	$-$68.7	\\
1982.081	&	4.8	&	4.16	&	4.9	&	$-$77.1	\\
1982.105	&	8.0	&	5.07	&	7.8	&	$-$70.5	\\
1982.114	&	14.5	&	5.68	&	12.9	&	$-$69.5	\\
1982.122	&	4.8	&	4.04	&	5.2	&	$-$79.2	\\
1982.125	&	4.8	&	4.01	&	5.2	&	$-$77.7	\\
1982.136	&	14.5	&	5.13	&	12.9	&	$-$69.5	\\
1982.138	&	8.0	&	4.68	&	8.7	&	$-$70.4	\\
1982.141	&	8.0	&	4.71	&	8.7	&	$-$72.3	\\
1982.144	&	4.8	&	3.94	&	5.5	&	$-$75.8	\\
1982.149	&	4.8	&	4.01	&	5.6	&	$-$76.1	\\
1982.152	&	4.8	&	4.01	&	7.0	&	$-$73.9	\\
1982.160	&	14.5	&	4.94	&	11.8	&	$-$67.1	\\
1982.163	&	8.0	&	4.36	&	7.8	&	$-$67.3	\\
1982.166	&	14.5	&	5.10	&	12.2	&	$-$66.6	\\
1982.168	&	8.0	&	4.31	&	8.3	&	$-$67.2	\\
1982.171	&	4.8	&	3.67	&	5.4	&	$-$73.1	\\
1982.177	&	4.8	&	3.70	&	4.0	&	$-$71.7	\\
1982.182	&	14.5	&	4.69	&	12.6	&	$-$69.0	\\
1982.190	&	8.0	&	4.15	&	7.4	&	$-$68.4	\\
1982.204	&	4.8	&	3.38	&	5.9	&	$-$67.8	\\
1982.207	&	4.8	&	3.40	&	5.8	&	$-$75.1	\\
1982.212	&	14.5	&	4.18	&	9.3	&	$-$77.8	\\
1982.221	&	8.0	&	3.79	&	8.1	&	$-$73.6	\\
1982.234	&	14.5	&	4.12	&	9.6	&	$-$82.2	\\
1982.242	&	8.0	&	3.60	&	7.5	&	$-$82.5	\\
1982.248	&	8.0	&	3.53	&	8.0	&	$-$83.1	\\
1982.251	&	4.8	&	3.40	&	5.4	&	$-$85.3	\\
1982.264	&	14.5	&	4.03	&	8.2	&	$-$86.5	\\
1982.270	&	8.0	&	3.57	&	7.6	&	$-$86.1	\\
1982.273	&	4.8	&	3.22	&	5.7	&	$-$88.2	\\
1982.275	&	4.8	&	3.50	&	5.5	&	$-$89.7	\\
1982.289	&	14.5	&	4.17	&	5.6	&	$-$76.3	\\
1982.297	&	8.0	&	3.60	&	5.1	&	$-$75.8	\\
1982.300	&	4.8	&	3.17	&	5.1	&	$-$84.9	\\
1982.316	&	14.5	&	4.06	&	6.5	&	$-$72.5	\\
1982.322	&	8.0	&	3.51	&	6.1	&	$-$81.1	\\
1982.327	&	4.8	&	3.14	&	5.9	&	$-$82.3	\\
1982.333	&	14.5	&	4.20	&	5.5	&	$-$75.5	\\
1982.336	&	8.0	&	3.52	&	6.8	&	$-$78.8	\\
1982.352	&	4.8	&	3.14	&	4.9	&	$-$84.0	\\
1982.355	&	14.5	&	5.19	&	4.1	&	$-$84.3	\\
1982.366	&	4.8	&	3.25	&	3.9	&	$-$80.1	\\
1982.374	&	14.5	&	4.40	&	3.6	&	$-$75.0	\\
1982.377	&	8.0	&	3.65	&	3.9	&	$-$68.5	\\
1982.390	&	4.8	&	3.20	&	4.1	&	$-$88.8	\\
1982.393	&	4.8	&	3.11	&	3.9	&	$-$88.3	\\
1982.396	&	14.5	&	4.21	&	2.6	&	$-$58.5	\\
1982.404	&	8.0	&	3.84	&	2.7	&	$-$81.7	\\
1982.423	&	14.5	&	5.18	&	2.6	&	$-$82.4	\\
1982.429	&	14.5	&	5.14	&	3.4	&	$-$91.5	\\
1982.432	&	8.0	&	3.90	&	4.0	&	$-$93.1	\\
1982.434	&	4.8	&	3.41	&	4.4	&	$-$93.7	\\
1982.456	&	8.0	&	4.25	&	5.8	&	$-$88.7	\\
1982.459	&	4.8	&	3.39	&	4.9	&	$-$95.5	\\
1982.495	&	8.0	&	4.14	&	6.4	&	$-$83.9	\\
1982.503	&	14.5	&	5.22	&	8.7	&	$-$81.8	\\
1982.527	&	14.5	&	5.12	&	7.1	&	$-$92.3	\\
1982.670	&	8.0	&	3.81	&	7.9	&	$-$86.9	\\
1982.703	&	8.0	&	3.48	&	8.2	&	$-$84.3	\\
1982.719	&	4.8	&	3.52	&	7.7	&	$-$88.4	\\
1982.730	&	14.5	&	4.04	&	6.4	&	$-$83.5	\\
1982.741	&	8.0	&	3.84	&	8.1	&	$-$89.7	\\
1982.747	&	4.8	&	3.38	&	8.8	&	$-$90.1	\\
1982.755	&	14.5	&	3.87	&	7.0	&	$-$86.1	\\
1982.779	&	14.5	&	3.93	&	6.3	&	$-$86.4	\\
1982.810	&	14.5	&	4.19	&	7.1	&	$-$86.3	\\
1982.859	&	8.0	&	3.79	&	8.0	&	$-$83.9	\\
1982.859	&	14.5	&	5.28	&	7.9	&	$-$81.1	\\
1982.862	&	8.0	&	3.93	&	7.8	&	$-$83.5	\\
1982.875	&	14.5	&	5.86	&	7.5	&	$-$78.9	\\
1982.895	&	14.5	&	6.30	&	6.1	&	$-$80.0	\\
1982.903	&	8.0	&	4.83	&	5.1	&	$-$81.9	\\
1982.905	&	4.8	&	3.66	&	4.1	&	$-$83.5	\\
1982.911	&	4.8	&	3.60	&	5.0	&	$-$80.9	\\
1982.938	&	14.5	&	6.03	&	4.1	&	$-$88.9	\\
1982.952	&	8.0	&	4.77	&	5.0	&	$-$89.8	\\
1982.963	&	4.8	&	3.86	&	5.8	&	$-$85.1	\\
1983.001	&	14.5	&	6.76	&	2.4	&	$-$94.4	\\
1983.007	&	8.0	&	5.43	&	3.6	&	$-$95.2	\\
1983.010	&	14.5	&	6.23	&	4.6	&	$-$88.6	\\
1983.021	&	4.8	&	4.31	&	4.3	&	$-$93.0	\\
1983.023	&	8.0	&	5.34	&	3.7	&	$-$96.0	\\
1983.034	&	14.5	&	6.15	&	5.6	&	$-$85.0	\\
1983.053	&	8.0	&	5.55	&	3.7	&	$-$73.3	\\
1983.067	&	4.8	&	4.50	&	3.5	&	$-$77.1	\\
1983.070	&	4.8	&	4.48	&	3.5	&	$-$79.4	\\
1983.081	&	14.5	&	6.20	&	7.3	&	$-$75.1	\\
1983.095	&	4.8	&	4.21	&	3.2	&	$-$66.9	\\
1983.097	&	8.0	&	5.33	&	5.1	&	$-$69.6	\\
1983.103	&	14.5	&	6.22	&	5.9	&	$-$69.7	\\
1983.111	&	14.5	&	6.78	&	5.6	&	$-$71.0	\\
1983.114	&	14.5	&	7.17	&	6.0	&	$-$71.4	\\
1983.116	&	14.5	&	7.04	&	6.0	&	$-$71.7	\\
1983.119	&	14.5	&	7.31	&	5.6	&	$-$75.4	\\
1983.122	&	14.5	&	6.83	&	5.8	&	$-$76.3	\\
1983.125	&	14.5	&	6.75	&	5.9	&	$-$74.0	\\
1983.127	&	4.8	&	4.29	&	3.5	&	$-$68.1	\\
1983.133	&	14.5	&	6.39	&	7.5	&	$-$74.1	\\
1983.144	&	4.8	&	4.25	&	4.5	&	$-$69.3	\\
1983.149	&	8.0	&	5.51	&	6.1	&	$-$75.0	\\
1983.152	&	14.5	&	6.57	&	7.7	&	$-$82.8	\\
1983.174	&	4.8	&	4.34	&	2.8	&	$-$66.5	\\
1983.177	&	4.8	&	4.44	&	2.8	&	$-$70.0	\\
1983.179	&	14.5	&	7.93	&	4.7	&	$-$72.5	\\
1983.182	&	14.5	&	8.10	&	4.6	&	$-$71.0	\\
1983.185	&	14.5	&	8.19	&	5.1	&	$-$73.2	\\
1983.188	&	14.5	&	8.28	&	4.4	&	$-$69.9	\\
1983.193	&	8.0	&	6.46	&	4.5	&	$-$71.0	\\
1983.196	&	14.5	&	8.11	&	5.6	&	$-$68.0	\\
1983.199	&	14.5	&	7.81	&	6.0	&	$-$67.1	\\
1983.204	&	8.0	&	6.08	&	5.7	&	$-$71.4	\\
1983.207	&	4.8	&	4.55	&	3.4	&	$-$64.8	\\
1983.212	&	14.5	&	7.36	&	7.2	&	$-$68.0	\\
1983.223	&	8.0	&	5.83	&	4.7	&	$-$71.2	\\
1983.223	&	14.5	&	7.25	&	5.3	&	$-$73.0	\\
1983.226	&	14.5	&	7.21	&	5.8	&	$-$72.5	\\
1983.232	&	14.5	&	7.08	&	5.1	&	$-$73.2	\\
1983.237	&	14.5	&	6.93	&	4.5	&	$-$73.7	\\
1983.240	&	14.5	&	7.10	&	4.2	&	$-$70.5	\\
1983.242	&	8.0	&	5.87	&	2.9	&	$-$68.2	\\
1983.248	&	8.0	&	5.89	&	2.8	&	$-$72.2	\\
1983.248	&	14.5	&	7.16	&	3.0	&	$-$70.5	\\
1983.251	&	14.5	&	7.17	&	3.6	&	$-$65.8	\\
1983.253	&	14.5	&	7.03	&	2.9	&	$-$72.5	\\
1983.256	&	8.0	&	5.83	&	2.3	&	$-$73.2	\\
1983.256	&	14.5	&	6.81	&	3.3	&	$-$59.9	\\
1983.259	&	4.8	&	4.39	&	3.5	&	$-$66.8	\\
1983.259	&	8.0	&	5.84	&	2.5	&	$-$67.6	\\
1983.267	&	4.8	&	4.57	&	3.0	&	$-$64.3	\\
1983.278	&	14.5	&	7.08	&	4.0	&	$-$69.5	\\
1983.281	&	14.5	&	6.81	&	4.5	&	$-$69.0	\\
1983.300	&	14.5	&	6.74	&	5.8	&	$-$75.6	\\
1983.303	&	14.5	&	6.87	&	5.1	&	$-$71.0	\\
1983.305	&	14.5	&	6.75	&	5.3	&	$-$71.8	\\
1983.344	&	4.8	&	4.57	&	3.3	&	$-$71.5	\\
1983.347	&	4.8	&	4.57	&	3.9	&	$-$74.2	\\
1983.349	&	4.8	&	4.58	&	4.3	&	$-$73.2	\\
1983.352	&	14.5	&	7.29	&	8.0	&	$-$74.5	\\
1983.355	&	14.5	&	7.08	&	8.3	&	$-$73.2	\\
1983.358	&	8.0	&	5.97	&	7.2	&	$-$78.8	\\
1983.358	&	14.5	&	7.12	&	8.3	&	$-$75.3	\\
1983.371	&	14.5	&	7.07	&	9.2	&	$-$71.9	\\
1983.374	&	14.5	&	7.08	&	9.6	&	$-$74.7	\\
1983.379	&	4.8	&	4.32	&	4.4	&	$-$72.7	\\
1983.382	&	4.8	&	4.33	&	5.1	&	$-$76.0	\\
1983.382	&	8.0	&	5.84	&	7.5	&	$-$76.0	\\
1983.385	&	14.5	&	7.11	&	9.8	&	$-$74.7	\\
1983.390	&	14.5	&	7.63	&	9.2	&	$-$74.3	\\
1983.393	&	14.5	&	7.00	&	9.4	&	$-$71.0	\\
1983.401	&	4.8	&	4.71	&	3.8	&	$-$67.5	\\
1983.410	&	4.8	&	4.33	&	4.1	&	$-$75.3	\\
1983.415	&	8.0	&	5.88	&	6.8	&	$-$72.1	\\
1983.418	&	14.5	&	6.79	&	9.8	&	$-$74.3	\\
1983.421	&	14.5	&	6.82	&	10.0	&	$-$75.2	\\
1983.445	&	14.5	&	6.44	&	10.8	&	$-$78.8	\\
1983.448	&	14.5	&	6.45	&	9.8	&	$-$79.9	\\
1983.451	&	8.0	&	5.31	&	8.1	&	$-$78.4	\\
1983.453	&	8.0	&	5.27	&	7.8	&	$-$79.5	\\
1983.462	&	14.5	&	5.68	&	8.3	&	$-$81.8	\\
1983.464	&	14.5	&	5.89	&	8.2	&	$-$81.7	\\
1983.467	&	14.5	&	6.15	&	8.2	&	$-$83.5	\\
1983.473	&	8.0	&	5.06	&	7.3	&	$-$84.3	\\
1983.475	&	4.8	&	4.06	&	6.5	&	$-$69.8	\\
1983.489	&	14.5	&	5.56	&	8.4	&	$-$79.3	\\
1983.492	&	14.5	&	5.37	&	8.2	&	$-$80.4	\\
1983.495	&	14.5	&	5.48	&	8.9	&	$-$80.4	\\
1983.497	&	8.0	&	4.87	&	7.8	&	$-$81.5	\\
1983.500	&	4.8	&	4.01	&	6.6	&	$-$72.8	\\
1983.511	&	14.5	&	5.12	&	9.6	&	$-$75.7	\\
1983.514	&	14.5	&	5.22	&	9.6	&	$-$76.6	\\
1983.516	&	14.5	&	5.70	&	8.9	&	$-$75.5	\\
1983.525	&	8.0	&	4.88	&	7.6	&	$-$75.5	\\
1983.541	&	14.5	&	5.77	&	6.0	&	$-$70.7	\\
1983.656	&	14.5	&	5.67	&	5.1	&	$-$72.0	\\
1983.673	&	8.0	&	5.29	&	3.5	&	$-$69.7	\\
1983.755	&	8.0	&	5.91	&	3.8	&	$-$84.7	\\
1983.760	&	14.5	&	7.39	&	4.0	&	$-$95.1	\\
1983.768	&	4.8	&	4.64	&	3.2	&	$-$66.5	\\
1983.777	&	8.0	&	5.28	&	4.0	&	$-$85.0	\\
1983.779	&	14.5	&	6.21	&	4.9	&	$-$84.2	\\
1983.793	&	4.8	&	4.68	&	4.4	&	$-$74.3	\\
1983.812	&	8.0	&	5.04	&	6.7	&	$-$84.2	\\
1983.834	&	14.5	&	6.35	&	7.5	&	$-$91.7	\\
1983.842	&	4.8	&	4.75	&	4.8	&	$-$73.7	\\
1983.848	&	4.8	&	4.69	&	4.9	&	$-$74.4	\\
1983.853	&	8.0	&	5.89	&	5.0	&	$-$89.7	\\
1983.859	&	14.5	&	8.39	&	5.5	&	$-$93.9	\\
1983.873	&	4.8	&	5.18	&	3.5	&	$-$74.2	\\
1983.892	&	14.5	&	7.56	&	4.6	&	$-$89.3	\\
1983.908	&	4.8	&	4.49	&	4.5	&	$-$77.2	\\
1983.949	&	8.0	&	5.19	&	3.4	&	$-$86.7	\\
1983.952	&	4.8	&	4.18	&	5.8	&	$-$79.6	\\
1983.960	&	14.5	&	6.59	&	2.7	&	$-$71.4	\\
1983.988	&	14.5	&	6.41	&	5.0	&	$-$74.4	\\
1984.001	&	4.8	&	4.16	&	7.0	&	$-$82.5	\\
1984.010	&	8.0	&	5.14	&	6.2	&	$-$81.3	\\
1984.015	&	14.5	&	6.60	&	4.7	&	$-$83.0	\\
1984.029	&	4.8	&	4.22	&	6.8	&	$-$83.2	\\
1984.034	&	8.0	&	5.42	&	5.4	&	$-$90.2	\\
1984.040	&	14.5	&	6.99	&	7.3	&	$-$90.4	\\
1984.056	&	4.8	&	4.28	&	5.1	&	$-$89.3	\\
1984.059	&	4.8	&	4.33	&	4.6	&	$-$89.5	\\
1984.061	&	8.0	&	5.66	&	3.5	&	$-$96.9	\\
1984.067	&	14.5	&	7.08	&	5.1	&	$-$90.3	\\
1984.072	&	4.8	&	4.42	&	3.5	&	$-$92.7	\\
1984.075	&	8.0	&	5.65	&	3.3	&	$-$92.8	\\
1984.089	&	14.5	&	7.49	&	4.3	&	$-$91.0	\\
1984.097	&	14.5	&	7.14	&	2.7	&	$-$89.2	\\
1984.102	&	8.0	&	5.45	&	2.5	&	$-$83.1	\\
1984.122	&	4.8	&	4.18	&	3.1	&	$-$82.5	\\
1984.127	&	4.8	&	4.07	&	2.7	&	$-$79.8	\\
1984.135	&	14.5	&	6.81	&	4.2	&	$-$105.4	\\
1984.141	&	14.5	&	7.06	&	4.7	&	$-$110.4	\\
1984.143	&	8.0	&	5.40	&	3.4	&	$-$87.3	\\
1984.149	&	4.8	&	4.18	&	3.6	&	$-$76.1	\\
1984.154	&	14.5	&	7.39	&	5.5	&	$-$109.8	\\
1984.165	&	8.0	&	5.37	&	3.0	&	$-$93.1	\\
1984.168	&	4.8	&	4.09	&	4.2	&	$-$73.8	\\
1984.171	&	14.5	&	8.00	&	5.6	&	$-$109.0	\\
1984.176	&	14.5	&	7.31	&	5.2	&	$-$105.9	\\
1984.179	&	8.0	&	5.47	&	3.3	&	$-$87.1	\\
1984.182	&	4.8	&	3.94	&	4.9	&	$-$77.2	\\
1984.190	&	14.5	&	7.36	&	4.3	&	$-$97.0	\\
1984.195	&	14.5	&	7.08	&	4.8	&	$-$100.8	\\
1984.201	&	8.0	&	5.09	&	5.2	&	$-$93.1	\\
1984.204	&	8.0	&	5.07	&	5.7	&	$-$91.0	\\
1984.228	&	8.0	&	5.10	&	6.1	&	$-$93.3	\\
1984.231	&	8.0	&	5.02	&	5.7	&	$-$93.6	\\
1984.234	&	8.0	&	5.04	&	6.4	&	$-$93.8	\\
1984.239	&	8.0	&	5.07	&	6.5	&	$-$94.7	\\
1984.245	&	14.5	&	6.54	&	3.7	&	$-$100.7	\\
1984.250	&	14.5	&	6.40	&	3.1	&	$-$98.2	\\
1984.258	&	14.5	&	6.84	&	4.5	&	$-$90.2	\\
1984.261	&	4.8	&	3.88	&	9.0	&	$-$84.3	\\
1984.264	&	4.8	&	3.83	&	10.0	&	$-$83.0	\\
1984.266	&	4.8	&	3.93	&	9.3	&	$-$83.0	\\
1984.269	&	14.5	&	6.55	&	3.7	&	$-$89.4	\\
1984.275	&	14.5	&	6.92	&	2.9	&	$-$93.7	\\
1984.277	&	8.0	&	4.94	&	6.5	&	$-$94.4	\\
1984.280	&	8.0	&	4.87	&	5.9	&	$-$96.2	\\
1984.286	&	4.8	&	3.97	&	8.9	&	$-$84.0	\\
1984.299	&	14.5	&	6.55	&	4.0	&	$-$87.9	\\
1984.307	&	8.0	&	5.08	&	5.4	&	$-$93.0	\\
1984.310	&	8.0	&	5.16	&	4.4	&	$-$70.6	\\
1984.313	&	8.0	&	4.90	&	4.2	&	$-$94.0	\\
1984.318	&	8.0	&	5.14	&	3.5	&	$-$92.5	\\
1984.321	&	4.8	&	3.94	&	7.0	&	$-$81.0	\\
1984.324	&	14.5	&	6.73	&	3.5	&	$-$89.5	\\
1984.337	&	8.0	&	5.13	&	3.4	&	$-$87.6	\\
1984.343	&	8.0	&	5.15	&	3.4	&	$-$88.1	\\
1984.354	&	4.8	&	4.19	&	5.2	&	$-$84.0	\\
1984.362	&	14.5	&	5.95	&	2.8	&	$-$79.8	\\
1984.373	&	8.0	&	4.67	&	3.8	&	$-$83.6	\\
1984.378	&	4.8	&	4.09	&	4.6	&	$-$78.8	\\
1984.395	&	8.0	&	4.29	&	5.0	&	$-$86.6	\\
1984.400	&	14.5	&	4.95	&	4.0	&	$-$74.3	\\
1984.403	&	14.5	&	4.72	&	5.5	&	$-$73.1	\\
1984.406	&	14.5	&	4.65	&	4.9	&	$-$40.9	\\
1984.408	&	4.8	&	3.73	&	5.7	&	$-$76.2	\\
1984.417	&	14.5	&	4.56	&	4.6	&	$-$70.9	\\
1984.419	&	14.5	&	4.50	&	4.5	&	$-$73.8	\\
1984.436	&	14.5	&	4.09	&	2.7	&	$-$104.0	\\
1984.449	&	8.0	&	3.72	&	4.5	&	$-$80.0	\\
1984.477	&	8.0	&	3.38	&	3.9	&	$-$96.3	\\
1984.480	&	8.0	&	3.31	&	3.5	&	$-$90.3	\\
1984.488	&	4.8	&	2.95	&	7.6	&	$-$80.9	\\
1984.490	&	4.8	&	3.05	&	6.7	&	$-$82.2	\\
1984.501	&	14.5	&	3.88	&	1.8	&	$-$88.3	\\
1984.520	&	8.0	&	3.30	&	5.2	&	$-$87.2	\\
1984.523	&	14.5	&	3.82	&	2.2	&	$-$105.9	\\
1984.529	&	14.5	&	3.57	&	1.6	&	$-$105.5	\\
1984.531	&	14.5	&	3.51	&	1.3	&	$-$116.3	\\
1984.534	&	14.5	&	3.65	&	1.7	&	$-$121.8	\\
1984.821	&	14.5	&	4.69	&	1.1	&	$-$70.9	\\
1984.865	&	4.8	&	2.74	&	2.8	&	$-$73.2	\\
1984.870	&	14.5	&	5.10	&	1.4	&	$-$78.6	\\
1984.887	&	4.8	&	2.63	&	3.5	&	$-$78.0	\\
1984.889	&	4.8	&	2.56	&	3.3	&	$-$69.3	\\
1984.892	&	14.5	&	4.81	&	2.0	&	$-$61.8	\\
1984.919	&	14.5	&	4.47	&	2.1	&	$-$48.0	\\
1984.925	&	8.0	&	2.97	&	3.8	&	$-$61.9	\\
1984.928	&	4.8	&	2.44	&	3.3	&	$-$74.2	\\
1984.933	&	14.5	&	4.60	&	2.3	&	$-$63.2	\\
1984.936	&	8.0	&	3.07	&	2.5	&	$-$68.7	\\
1984.947	&	4.8	&	2.47	&	4.8	&	$-$61.8	\\
1984.949	&	14.5	&	5.35	&	2.2	&	$-$57.0	\\
1984.960	&	14.5	&	5.59	&	1.4	&	$-$48.4	\\
1984.963	&	8.0	&	3.10	&	3.9	&	$-$76.4	\\
1985.026	&	4.8	&	2.29	&	2.6	&	$-$77.6	\\
1985.032	&	4.8	&	2.34	&	2.7	&	$-$78.0	\\
1985.042	&	14.5	&	5.22	&	0.6	&	$-$26.2	\\
1985.062	&	8.0	&	3.16	&	2.4	&	$-$70.6	\\
1985.064	&	8.0	&	3.21	&	2.1	&	$-$63.8	\\
1985.070	&	4.8	&	2.24	&	3.8	&	$-$73.4	\\
1985.073	&	14.5	&	5.11	&	1.8	&	$-$53.0	\\
1985.089	&	8.0	&	3.28	&	1.8	&	$-$45.2	\\
1985.095	&	4.8	&	2.35	&	4.0	&	$-$70.2	\\
1985.105	&	14.5	&	5.65	&	3.9	&	$-$40.6	\\
1985.122	&	4.8	&	2.33	&	3.9	&	$-$65.5	\\
1985.125	&	4.8	&	2.33	&	4.5	&	$-$69.6	\\
1985.133	&	14.5	&	5.58	&	1.6	&	$-$55.0	\\
1985.141	&	14.5	&	5.68	&	2.0	&	$-$42.9	\\
1985.155	&	8.0	&	3.84	&	1.9	&	$-$81.4	\\
1985.158	&	4.8	&	2.48	&	2.3	&	$-$67.9	\\
1985.166	&	14.5	&	6.84	&	3.1	&	$-$60.5	\\
1985.179	&	14.5	&	7.46	&	1.3	&	$-$47.5	\\
1985.182	&	8.0	&	4.16	&	1.9	&	$-$55.2	\\
1985.193	&	4.8	&	2.49	&	2.4	&	$-$71.0	\\
1985.196	&	4.8	&	2.73	&	2.8	&	$-$70.2	\\
1985.201	&	14.5	&	8.29	&	3.6	&	$-$42.8	\\
1985.215	&	14.5	&	8.70	&	3.4	&	$-$27.0	\\
1985.221	&	4.8	&	3.06	&	2.5	&	$-$59.5	\\
1985.232	&	14.5	&	8.94	&	4.5	&	$-$29.9	\\
1985.242	&	8.0	&	5.32	&	1.2	&	$-$48.0	\\
1985.251	&	14.5	&	8.61	&	3.7	&	$-$34.2	\\
1985.253	&	4.8	&	3.26	&	1.7	&	$-$39.2	\\
1985.256	&	8.0	&	5.77	&	1.5	&	$-$7.9	\\
1985.270	&	14.5	&	9.16	&	2.9	&	$-$35.5	\\
1985.278	&	8.0	&	6.08	&	1.4	&	$-$14.6	\\
1985.295	&	4.8	&	3.77	&	1.0	&	$-$19.3	\\
1985.308	&	8.0	&	6.68	&	0.9	&	$-$21.2	\\
1985.322	&	4.8	&	3.97	&	1.5	&	$-$12.2	\\
1985.322	&	14.5	&	10.01	&	3.3	&	$-$60.2	\\
1985.325	&	4.8	&	3.86	&	1.5	&	$-$18.2	\\
1985.330	&	8.0	&	6.71	&	0.9	&	$-$18.4	\\
1985.333	&	8.0	&	6.66	&	0.9	&	9.7	\\
1985.338	&	14.5	&	9.98	&	3.5	&	$-$45.5	\\
1985.349	&	8.0	&	7.30	&	0.8	&	$-$18.2	\\
1985.352	&	4.8	&	4.31	&	2.5	&	$-$25.5	\\
1985.366	&	14.5	&	10.36	&	3.3	&	$-$40.8	\\
1985.379	&	4.8	&	4.22	&	2.6	&	$-$22.9	\\
1985.382	&	8.0	&	7.22	&	0.9	&	$-$14.9	\\
1985.393	&	14.5	&	10.12	&	2.9	&	$-$42.8	\\
1985.407	&	8.0	&	6.82	&	2.2	&	$-$7.9	\\
1985.415	&	4.8	&	4.56	&	0.9	&	$-$13.9	\\
1985.423	&	14.5	&	7.81	&	4.4	&	$-$43.2	\\
1985.434	&	8.0	&	6.11	&	2.5	&	$-$36.0	\\
1985.445	&	4.8	&	4.35	&	1.0	&	$-$27.9	\\
1985.448	&	4.8	&	4.43	&	1.3	&	2.6	\\
1985.451	&	4.8	&	4.32	&	1.3	&	9.1	\\
1985.462	&	14.5	&	6.80	&	4.9	&	$-$42.0	\\
1985.464	&	8.0	&	6.09	&	3.7	&	$-$56.7	\\
1985.503	&	14.5	&	5.18	&	5.8	&	$-$41.6	\\
1985.527	&	8.0	&	4.82	&	5.7	&	$-$26.6	\\
1985.533	&	14.5	&	5.23	&	4.5	&	$-$48.1	\\
1985.541	&	14.5	&	4.79	&	2.7	&	$-$48.0	\\
1985.637	&	14.5	&	5.60	&	2.9	&	$-$51.8	\\
1985.675	&	14.5	&	6.03	&	1.3	&	$-$67.0	\\
1985.678	&	4.8	&	3.97	&	3.1	&	$-$31.4	\\
1985.716	&	4.8	&	4.19	&	2.4	&	$-$51.0	\\
1985.733	&	14.5	&	5.40	&	3.7	&	$-$64.1	\\
1985.741	&	4.8	&	4.32	&	2.2	&	$-$65.1	\\
1985.744	&	4.8	&	4.20	&	2.0	&	$-$66.2	\\
1985.749	&	8.0	&	4.64	&	3.4	&	$-$68.1	\\
1985.758	&	14.5	&	5.40	&	5.3	&	$-$74.1	\\
1985.777	&	4.8	&	4.15	&	2.6	&	$-$65.3	\\
1985.782	&	4.8	&	4.10	&	3.2	&	$-$60.5	\\
1985.785	&	4.8	&	4.06	&	3.2	&	$-$60.9	\\
1985.788	&	4.8	&	4.01	&	3.6	&	$-$60.1	\\
1985.796	&	4.8	&	4.30	&	2.8	&	$-$56.7	\\
1985.799	&	4.8	&	4.08	&	3.0	&	$-$58.6	\\
1985.801	&	4.8	&	4.17	&	2.7	&	$-$56.5	\\
1985.804	&	8.0	&	4.68	&	3.9	&	$-$60.7	\\
1985.807	&	14.5	&	5.20	&	5.6	&	$-$54.2	\\
1985.812	&	14.5	&	5.01	&	6.5	&	$-$54.7	\\
1985.823	&	14.5	&	5.05	&	6.5	&	$-$58.5	\\
1985.842	&	4.8	&	3.80	&	3.8	&	$-$54.0	\\
1985.848	&	14.5	&	4.79	&	3.4	&	$-$69.0	\\
1985.853	&	8.0	&	4.20	&	4.4	&	$-$59.5	\\
1985.856	&	8.0	&	4.17	&	5.9	&	$-$30.9	\\
1985.867	&	4.8	&	3.77	&	3.7	&	$-$40.3	\\
1985.870	&	4.8	&	3.66	&	3.4	&	$-$43.5	\\
1985.925	&	14.5	&	5.45	&	1.1	&	6.0	\\
1985.933	&	4.8	&	3.57	&	3.0	&	$-$39.9	\\
1985.936	&	8.0	&	4.17	&	1.5	&	$-$32.9	\\
1985.938	&	14.5	&	5.18	&	0.9	&	$-$12.1	\\
1985.949	&	4.8	&	3.39	&	1.9	&	$-$46.3	\\
1985.952	&	4.8	&	3.66	&	2.1	&	$-$54.6	\\
1985.963	&	8.0	&	4.31	&	1.9	&	$-$17.5	\\
1985.974	&	14.5	&	4.94	&	1.5	&	20.6	\\
1985.990	&	4.8	&	3.48	&	2.6	&	$-$46.0	\\
1985.996	&	8.0	&	4.12	&	1.8	&	7.5	\\
1986.015	&	14.5	&	4.56	&	2.2	&	97.3	\\
1986.018	&	4.8	&	3.32	&	2.6	&	$-$44.3	\\
1986.023	&	8.0	&	3.98	&	1.9	&	$-$11.4	\\
1986.026	&	8.0	&	4.03	&	1.6	&	$-$37.1	\\
1986.037	&	4.8	&	3.45	&	2.8	&	$-$31.8	\\
1986.040	&	4.8	&	3.29	&	1.8	&	$-$27.7	\\
1986.045	&	8.0	&	3.91	&	1.1	&	41.7	\\
1986.056	&	14.5	&	3.85	&	1.2	&	70.9	\\
1986.081	&	8.0	&	3.40	&	0.9	&	138.1	\\
1986.108	&	14.5	&	4.07	&	1.3	&	48.6	\\
1986.119	&	14.5	&	4.31	&	1.6	&	28.1	\\
1986.152	&	8.0	&	3.44	&	1.5	&	$-$16.4	\\
1986.155	&	14.5	&	4.49	&	3.1	&	32.4	\\
1986.163	&	14.5	&	4.40	&	1.4	&	16.1	\\
1986.166	&	4.8	&	3.05	&	4.3	&	$-$33.3	\\
1986.171	&	8.0	&	3.34	&	2.2	&	$-$23.8	\\
1986.174	&	8.0	&	3.31	&	2.3	&	$-$27.0	\\
1986.179	&	8.0	&	3.28	&	2.3	&	$-$27.8	\\
1986.182	&	8.0	&	3.36	&	1.6	&	$-$27.3	\\
1986.188	&	8.0	&	3.40	&	1.9	&	$-$21.6	\\
1986.193	&	8.0	&	3.31	&	1.4	&	$-$53.0	\\
1986.199	&	4.8	&	2.97	&	2.8	&	$-$52.7	\\
1986.201	&	14.5	&	5.11	&	0.7	&	$-$125.8	\\
1986.207	&	14.5	&	5.29	&	1.9	&	$-$132.0	\\
1986.221	&	8.0	&	3.01	&	4.7	&	$-$53.4	\\
1986.240	&	8.0	&	3.66	&	3.9	&	$-$72.3	\\
1986.248	&	4.8	&	2.56	&	5.2	&	$-$64.5	\\
1986.256	&	14.5	&	5.40	&	2.0	&	$-$225.8	\\
1986.262	&	14.5	&	5.42	&	1.6	&	$-$220.5	\\
1986.267	&	8.0	&	3.64	&	1.4	&	$-$71.7	\\
1986.273	&	4.8	&	2.70	&	2.5	&	$-$53.8	\\
1986.284	&	14.5	&	6.15	&	1.1	&	$-$208.4	\\
1986.295	&	8.0	&	3.88	&	1.2	&	$-$113.1	\\
1986.297	&	4.8	&	2.89	&	1.4	&	$-$69.4	\\
1986.305	&	4.8	&	2.69	&	2.0	&	$-$63.2	\\
1986.308	&	14.5	&	6.82	&	2.4	&	$-$192.6	\\
1986.333	&	4.8	&	3.07	&	2.0	&	$-$46.8	\\
1986.336	&	4.8	&	3.08	&	1.8	&	$-$55.6	\\
1986.341	&	4.8	&	3.12	&	2.2	&	$-$44.0	\\
1986.344	&	14.5	&	7.54	&	2.6	&	$-$210.3	\\
1986.352	&	14.5	&	7.63	&	2.2	&	$-$211.4	\\
1986.363	&	8.0	&	4.75	&	1.9	&	$-$157.1	\\
1986.366	&	8.0	&	4.83	&	1.4	&	$-$158.7	\\
1986.368	&	4.8	&	3.18	&	1.6	&	$-$24.4	\\
1986.388	&	14.5	&	7.71	&	2.0	&	$-$215.8	\\
1986.399	&	14.5	&	8.72	&	3.3	&	$-$210.4	\\
1986.415	&	8.0	&	6.00	&	1.2	&	$-$182.4	\\
1986.421	&	14.5	&	8.97	&	3.3	&	$-$211.4	\\
1986.423	&	14.5	&	9.12	&	3.4	&	$-$211.6	\\
1986.426	&	4.8	&	3.92	&	1.1	&	$-$33.7	\\
1986.429	&	4.8	&	3.99	&	1.1	&	$-$19.5	\\
1986.434	&	4.8	&	3.99	&	1.0	&	$-$34.8	\\
1986.437	&	8.0	&	5.91	&	2.8	&	$-$195.8	\\
1986.440	&	8.0	&	6.09	&	2.8	&	$-$198.9	\\
1986.445	&	4.8	&	3.95	&	1.6	&	$-$34.4	\\
1986.448	&	4.8	&	4.03	&	1.1	&	$-$14.2	\\
1986.451	&	14.5	&	9.05	&	3.2	&	$-$211.3	\\
1986.456	&	14.5	&	9.10	&	3.5	&	$-$204.1	\\
1986.470	&	8.0	&	6.30	&	1.2	&	$-$207.2	\\
1986.473	&	8.0	&	6.33	&	2.0	&	$-$214.1	\\
1986.481	&	4.8	&	4.57	&	1.9	&	$-$18.8	\\
1986.484	&	4.8	&	4.47	&	1.5	&	$-$15.3	\\
1986.486	&	14.5	&	6.43	&	2.0	&	$-$248.4	\\
1986.492	&	14.5	&	6.76	&	1.6	&	$-$264.7	\\
1986.519	&	14.5	&	6.77	&	1.0	&	$-$245.9	\\
1986.640	&	14.5	&	6.18	&	8.2	&	$-$71.3	\\
1986.681	&	4.8	&	4.35	&	3.7	&	$-$60.8	\\
1986.692	&	14.5	&	6.87	&	7.3	&	$-$77.2	\\
1986.714	&	8.0	&	5.73	&	6.3	&	$-$85.9	\\
1986.733	&	8.0	&	5.24	&	5.0	&	$-$88.7	\\
1986.741	&	14.5	&	6.71	&	5.0	&	$-$87.1	\\
1986.747	&	8.0	&	5.39	&	3.4	&	$-$78.4	\\
1986.758	&	4.8	&	3.74	&	4.4	&	$-$77.7	\\
1986.763	&	14.5	&	7.24	&	3.9	&	$-$73.2	\\
1986.771	&	4.8	&	4.37	&	4.0	&	$-$80.4	\\
1986.777	&	14.5	&	6.82	&	3.9	&	$-$71.9	\\
1986.788	&	14.5	&	6.34	&	4.1	&	$-$69.7	\\
1986.823	&	14.5	&	6.22	&	5.8	&	$-$72.4	\\
1986.834	&	8.0	&	5.51	&	4.6	&	$-$79.0	\\
1986.840	&	8.0	&	5.44	&	4.5	&	$-$88.0	\\
1986.853	&	4.8	&	4.59	&	3.8	&	$-$85.4	\\
1986.862	&	4.8	&	4.48	&	3.3	&	$-$86.5	\\
1986.864	&	14.5	&	5.71	&	5.3	&	$-$80.0	\\
1986.875	&	8.0	&	5.26	&	4.3	&	$-$84.5	\\
1986.878	&	8.0	&	4.88	&	5.0	&	$-$86.8	\\
1986.884	&	8.0	&	4.85	&	4.3	&	$-$88.0	\\
1986.897	&	4.8	&	4.25	&	2.6	&	$-$87.1	\\
1986.900	&	4.8	&	4.25	&	2.6	&	$-$85.9	\\
1986.908	&	14.5	&	5.03	&	6.1	&	$-$67.8	\\
1986.914	&	14.5	&	5.15	&	6.0	&	$-$66.5	\\
1986.927	&	8.0	&	4.61	&	4.3	&	$-$71.8	\\
1986.930	&	8.0	&	4.33	&	4.4	&	$-$64.2	\\
1986.933	&	4.8	&	3.99	&	3.1	&	$-$74.3	\\
1986.936	&	4.8	&	4.08	&	3.1	&	$-$71.2	\\
1986.963	&	14.5	&	4.27	&	5.5	&	$-$78.9	\\
1986.968	&	14.5	&	4.29	&	6.1	&	$-$80.0	\\
1986.974	&	14.5	&	4.27	&	6.2	&	$-$76.9	\\
1986.977	&	8.0	&	3.85	&	5.1	&	$-$74.0	\\
1986.982	&	8.0	&	3.77	&	4.3	&	$-$77.6	\\
1987.001	&	8.0	&	3.75	&	4.5	&	$-$73.6	\\
1987.010	&	4.8	&	3.47	&	4.0	&	$-$77.9	\\
1987.015	&	4.8	&	3.52	&	3.7	&	$-$79.9	\\
1987.018	&	14.5	&	4.12	&	4.5	&	$-$83.7	\\
1987.032	&	14.5	&	4.29	&	5.6	&	$-$81.5	\\
1987.034	&	14.5	&	4.07	&	4.5	&	$-$86.1	\\
1987.037	&	8.0	&	3.87	&	4.4	&	$-$81.0	\\
1987.040	&	4.8	&	3.54	&	2.9	&	$-$74.2	\\
1987.051	&	4.8	&	3.33	&	3.6	&	$-$78.0	\\
1987.064	&	14.5	&	4.43	&	6.2	&	$-$66.5	\\
1987.078	&	8.0	&	3.78	&	4.3	&	$-$69.9	\\
1987.086	&	14.5	&	4.54	&	5.6	&	$-$77.7	\\
1987.089	&	14.5	&	4.42	&	4.0	&	$-$86.4	\\
1987.095	&	14.5	&	4.49	&	2.5	&	$-$79.0	\\
1987.097	&	8.0	&	3.90	&	2.6	&	$-$72.8	\\
1987.103	&	8.0	&	3.92	&	2.4	&	$-$78.2	\\
1987.111	&	4.8	&	3.45	&	3.4	&	$-$66.7	\\
1987.116	&	14.5	&	5.00	&	3.5	&	$-$90.4	\\
1987.125	&	14.5	&	5.24	&	4.2	&	$-$101.2	\\
1987.130	&	14.5	&	5.28	&	5.6	&	$-$104.0	\\
1987.138	&	14.5	&	5.08	&	3.1	&	$-$97.3	\\
1987.144	&	14.5	&	5.19	&	3.4	&	$-$81.0	\\
1987.147	&	4.8	&	3.31	&	3.1	&	$-$61.9	\\
1987.152	&	4.8	&	3.40	&	3.6	&	$-$57.9	\\
1987.155	&	8.0	&	4.24	&	2.5	&	$-$66.0	\\
1987.158	&	14.5	&	5.11	&	4.2	&	$-$84.3	\\
1987.168	&	14.5	&	5.27	&	3.8	&	$-$71.1	\\
1987.174	&	4.8	&	3.20	&	3.8	&	$-$56.8	\\
1987.193	&	14.5	&	4.79	&	2.6	&	$-$95.9	\\
1987.199	&	4.8	&	2.93	&	3.2	&	$-$57.5	\\
1987.204	&	4.8	&	3.02	&	3.5	&	$-$59.1	\\
1987.212	&	8.0	&	3.94	&	2.5	&	$-$91.7	\\
1987.215	&	8.0	&	3.94	&	2.5	&	$-$94.0	\\
1987.218	&	14.5	&	4.97	&	3.8	&	$-$96.4	\\
1987.223	&	14.5	&	5.43	&	4.4	&	$-$106.0	\\
1987.229	&	4.8	&	3.36	&	2.3	&	$-$60.6	\\
1987.234	&	4.8	&	3.36	&	1.9	&	$-$54.4	\\
1987.237	&	8.0	&	4.26	&	1.0	&	$-$98.2	\\
1987.248	&	8.0	&	4.15	&	1.7	&	$-$80.6	\\
1987.253	&	8.0	&	4.16	&	1.6	&	$-$87.4	\\
1987.256	&	14.5	&	4.66	&	4.2	&	$-$93.3	\\
1987.267	&	14.5	&	5.08	&	4.3	&	$-$99.3	\\
1987.273	&	14.5	&	4.39	&	4.5	&	$-$101.3	\\
1987.281	&	4.8	&	3.06	&	2.8	&	$-$75.2	\\
1987.284	&	8.0	&	3.90	&	3.3	&	$-$98.1	\\
1987.295	&	14.5	&	4.53	&	4.9	&	$-$101.2	\\
1987.297	&	14.5	&	4.39	&	5.1	&	$-$102.0	\\
1987.308	&	8.0	&	3.77	&	4.5	&	$-$101.8	\\
1987.311	&	4.8	&	3.01	&	4.0	&	$-$86.1	\\
1987.314	&	4.8	&	3.23	&	3.7	&	$-$90.2	\\
1987.316	&	4.8	&	3.06	&	3.9	&	$-$89.9	\\
1987.325	&	14.5	&	4.72	&	7.5	&	$-$96.7	\\
1987.333	&	8.0	&	3.88	&	6.0	&	$-$99.5	\\
1987.338	&	8.0	&	3.88	&	6.5	&	$-$101.2	\\
1987.347	&	4.8	&	2.79	&	6.0	&	$-$95.6	\\
1987.352	&	14.5	&	5.15	&	7.3	&	$-$96.9	\\
1987.358	&	14.5	&	6.25	&	6.0	&	$-$100.6	\\
1987.360	&	14.5	&	5.45	&	6.3	&	$-$96.8	\\
1987.368	&	8.0	&	4.31	&	5.6	&	$-$99.3	\\
1987.377	&	8.0	&	4.32	&	6.6	&	$-$98.6	\\
1987.382	&	4.8	&	3.41	&	4.9	&	$-$85.0	\\
1987.390	&	14.5	&	5.15	&	7.4	&	$-$100.6	\\
1987.410	&	14.5	&	5.43	&	6.3	&	$-$98.7	\\
1987.415	&	8.0	&	3.42	&	6.4	&	$-$88.1	\\
1987.415	&	14.5	&	5.25	&	6.7	&	$-$94.0	\\
1987.421	&	4.8	&	3.12	&	5.6	&	$-$87.0	\\
1987.423	&	14.5	&	4.90	&	7.0	&	$-$101.0	\\
1987.432	&	14.5	&	5.06	&	6.8	&	$-$106.6	\\
1987.451	&	14.5	&	4.94	&	5.5	&	$-$119.8	\\
1987.464	&	8.0	&	3.72	&	5.0	&	$-$108.3	\\
1987.473	&	8.0	&	4.03	&	4.4	&	$-$116.5	\\
1987.475	&	14.5	&	4.82	&	4.2	&	$-$121.6	\\
1987.481	&	4.8	&	3.37	&	5.0	&	$-$96.3	\\
1987.484	&	4.8	&	3.42	&	5.0	&	$-$95.7	\\
1987.495	&	4.8	&	3.70	&	5.1	&	$-$97.4	\\
1987.503	&	8.0	&	4.42	&	5.0	&	$-$105.9	\\
1987.525	&	14.5	&	4.32	&	3.9	&	$-$94.9	\\
1987.530	&	14.5	&	4.64	&	6.4	&	$-$91.8	\\
1987.533	&	14.5	&	4.18	&	6.7	&	$-$89.4	\\
1987.642	&	14.5	&	3.49	&	6.8	&	$-$91.5	\\
1987.645	&	14.5	&	3.53	&	5.2	&	$-$94.3	\\
1987.653	&	8.0	&	3.23	&	6.5	&	$-$89.5	\\
1987.681	&	14.5	&	3.78	&	5.2	&	$-$94.3	\\
1987.686	&	14.5	&	4.18	&	7.3	&	$-$90.2	\\
1987.689	&	8.0	&	3.54	&	7.2	&	$-$91.3	\\
1987.692	&	8.0	&	3.61	&	7.0	&	$-$92.6	\\
1987.695	&	8.0	&	3.66	&	6.6	&	$-$91.4	\\
1987.705	&	4.8	&	3.01	&	8.4	&	$-$86.5	\\
1987.711	&	4.8	&	3.02	&	8.0	&	$-$87.0	\\
1987.714	&	14.5	&	3.84	&	7.9	&	$-$94.8	\\
1987.725	&	8.0	&	3.52	&	8.9	&	$-$92.5	\\
1987.730	&	8.0	&	3.47	&	8.9	&	$-$99.8	\\
1987.744	&	14.5	&	3.50	&	7.1	&	$-$93.9	\\
1987.747	&	4.8	&	3.00	&	7.5	&	$-$90.4	\\
1987.758	&	14.5	&	4.23	&	5.5	&	$-$89.5	\\
1987.782	&	4.8	&	2.90	&	6.0	&	$-$83.5	\\
1987.799	&	14.5	&	3.86	&	3.6	&	$-$96.9	\\
1987.810	&	8.0	&	3.22	&	5.4	&	$-$91.6	\\
1987.815	&	8.0	&	2.92	&	4.7	&	$-$71.3	\\
1987.821	&	4.8	&	3.00	&	7.5	&	$-$82.9	\\
1987.823	&	14.5	&	4.12	&	3.1	&	$-$102.3	\\
1987.826	&	14.5	&	4.10	&	3.4	&	$-$107.6	\\
1987.829	&	8.0	&	3.38	&	4.1	&	$-$83.8	\\
1987.832	&	4.8	&	2.76	&	6.7	&	$-$82.3	\\
1987.837	&	14.5	&	4.34	&	2.5	&	$-$109.8	\\
1987.840	&	14.5	&	4.53	&	3.5	&	$-$108.8	\\
1987.851	&	4.8	&	3.11	&	5.7	&	$-$87.3	\\
1987.853	&	4.8	&	3.01	&	5.7	&	$-$86.4	\\
1987.859	&	8.0	&	3.92	&	6.2	&	$-$106.7	\\
1987.862	&	8.0	&	3.79	&	5.6	&	$-$108.2	\\
1987.870	&	14.5	&	4.74	&	5.1	&	$-$115.6	\\
1987.886	&	4.8	&	2.98	&	3.4	&	$-$88.7	\\
1987.892	&	14.5	&	4.99	&	4.0	&	$-$95.4	\\
1987.903	&	8.0	&	3.89	&	3.4	&	$-$77.5	\\
1987.905	&	8.0	&	3.91	&	2.8	&	$-$80.0	\\
1987.914	&	4.8	&	2.89	&	3.9	&	$-$70.6	\\
1987.919	&	4.8	&	2.75	&	5.2	&	$-$76.0	\\
1987.927	&	4.8	&	2.82	&	5.0	&	$-$77.5	\\
1987.930	&	14.5	&	4.28	&	5.0	&	$-$123.2	\\
1987.941	&	14.5	&	4.27	&	5.8	&	$-$122.2	\\
1987.944	&	8.0	&	3.21	&	4.2	&	$-$109.5	\\
1987.947	&	8.0	&	3.62	&	4.8	&	$-$108.2	\\
1987.949	&	8.0	&	3.76	&	3.6	&	$-$100.5	\\
1987.952	&	8.0	&	3.46	&	3.7	&	$-$98.8	\\
1987.960	&	4.8	&	2.83	&	3.7	&	$-$89.3	\\
1987.966	&	14.5	&	4.24	&	4.8	&	$-$121.6	\\
1987.974	&	14.5	&	4.25	&	5.0	&	$-$120.6	\\
1987.985	&	8.0	&	3.54	&	7.2	&	$-$113.8	\\
1987.988	&	8.0	&	3.16	&	6.5	&	$-$102.6	\\
1987.990	&	8.0	&	3.32	&	5.3	&	$-$109.1	\\
1988.023	&	8.0	&	3.20	&	4.3	&	$-$94.5	\\
1988.029	&	8.0	&	3.17	&	4.1	&	$-$93.8	\\
1988.034	&	4.8	&	2.62	&	5.6	&	$-$81.8	\\
1988.042	&	14.5	&	4.28	&	4.4	&	$-$109.1	\\
1988.045	&	14.5	&	4.24	&	4.0	&	$-$119.7	\\
1988.051	&	8.0	&	3.57	&	4.2	&	$-$89.2	\\
1988.059	&	8.0	&	3.41	&	2.5	&	$-$88.0	\\
1988.070	&	4.8	&	2.47	&	6.2	&	$-$78.6	\\
1988.072	&	4.8	&	2.73	&	5.8	&	$-$79.3	\\
1988.081	&	14.5	&	4.68	&	5.4	&	$-$126.2	\\
1988.100	&	4.8	&	2.70	&	6.9	&	$-$80.5	\\
1988.113	&	8.0	&	3.79	&	3.8	&	$-$99.8	\\
1988.119	&	8.0	&	3.67	&	3.5	&	$-$103.2	\\
1988.141	&	14.5	&	4.72	&	8.2	&	$-$121.2	\\
1988.146	&	14.5	&	4.98	&	7.1	&	$-$115.6	\\
1988.149	&	4.8	&	2.91	&	5.0	&	$-$84.9	\\
1988.154	&	8.0	&	3.84	&	5.3	&	$-$110.2	\\
1988.160	&	8.0	&	3.97	&	5.1	&	$-$109.0	\\
1988.165	&	14.5	&	5.15	&	9.7	&	$-$117.9	\\
1988.176	&	4.8	&	2.95	&	5.2	&	$-$89.5	\\
1988.179	&	4.8	&	2.88	&	5.2	&	$-$90.6	\\
1988.182	&	8.0	&	4.07	&	5.8	&	$-$112.0	\\
1988.184	&	8.0	&	3.99	&	5.6	&	$-$113.2	\\
1988.187	&	8.0	&	4.02	&	5.2	&	$-$119.9	\\
1988.193	&	14.5	&	5.56	&	6.8	&	$-$117.9	\\
1988.195	&	14.5	&	5.77	&	6.5	&	$-$118.1	\\
1988.201	&	14.5	&	5.54	&	6.5	&	$-$114.9	\\
1988.204	&	4.8	&	3.05	&	5.5	&	$-$87.4	\\
1988.206	&	4.8	&	2.99	&	6.0	&	$-$86.6	\\
1988.212	&	8.0	&	3.94	&	5.3	&	$-$94.8	\\
1988.217	&	8.0	&	3.91	&	4.7	&	$-$95.8	\\
1988.234	&	4.8	&	2.82	&	6.0	&	$-$78.9	\\
1988.236	&	4.8	&	2.93	&	5.8	&	$-$79.7	\\
1988.250	&	14.5	&	4.69	&	4.6	&	$-$113.3	\\
1988.264	&	8.0	&	3.62	&	4.3	&	$-$100.6	\\
1988.277	&	4.8	&	2.74	&	5.3	&	$-$82.6	\\
1988.283	&	8.0	&	3.54	&	3.2	&	$-$106.5	\\
1988.288	&	8.0	&	3.63	&	4.0	&	$-$98.5	\\
1988.291	&	4.8	&	2.88	&	5.5	&	$-$84.0	\\
1988.299	&	14.5	&	4.71	&	3.4	&	$-$110.5	\\
1988.318	&	14.5	&	5.14	&	4.8	&	$-$111.3	\\
1988.327	&	8.0	&	3.86	&	3.7	&	$-$96.3	\\
1988.329	&	4.8	&	2.99	&	5.9	&	$-$82.7	\\
1988.335	&	14.5	&	4.92	&	2.9	&	$-$103.9	\\
1988.348	&	8.0	&	3.87	&	3.4	&	$-$97.0	\\
1988.354	&	4.8	&	2.84	&	5.8	&	$-$85.0	\\
1988.362	&	14.5	&	4.99	&	3.5	&	$-$103.0	\\
1988.365	&	14.5	&	5.02	&	3.4	&	$-$103.3	\\
1988.376	&	8.0	&	3.88	&	3.4	&	$-$99.4	\\
1988.378	&	8.0	&	3.80	&	2.6	&	$-$96.6	\\
1988.384	&	8.0	&	3.67	&	3.1	&	$-$92.7	\\
1988.389	&	4.8	&	2.97	&	5.2	&	$-$84.0	\\
1988.400	&	14.5	&	5.17	&	3.5	&	$-$126.0	\\
1988.406	&	8.0	&	3.70	&	2.3	&	$-$109.7	\\
1988.411	&	4.8	&	2.83	&	5.9	&	$-$76.8	\\
1988.414	&	4.8	&	2.83	&	6.9	&	$-$78.8	\\
1988.419	&	14.5	&	5.44	&	5.0	&	$-$115.2	\\
1988.425	&	14.5	&	5.30	&	4.9	&	$-$114.1	\\
1988.441	&	14.5	&	5.46	&	4.5	&	$-$118.3	\\
1988.447	&	14.5	&	5.71	&	3.6	&	$-$114.6	\\
1988.452	&	8.0	&	4.18	&	2.5	&	$-$88.9	\\
1988.460	&	4.8	&	3.08	&	5.4	&	$-$78.1	\\
1988.460	&	8.0	&	4.18	&	4.6	&	$-$74.6	\\
1988.466	&	14.5	&	5.89	&	5.1	&	$-$99.1	\\
1988.477	&	4.8	&	3.07	&	5.9	&	$-$77.1	\\
1988.480	&	4.8	&	2.97	&	6.2	&	$-$72.4	\\
1988.490	&	8.0	&	4.26	&	2.0	&	$-$50.2	\\
1988.510	&	14.5	&	5.19	&	1.6	&	$-$95.9	\\
1988.523	&	14.5	&	4.86	&	1.7	&	$-$120.8	\\
1988.652	&	8.0	&	3.17	&	5.7	&	$-$74.8	\\
1988.660	&	8.0	&	3.29	&	1.6	&	$-$79.7	\\
1988.706	&	8.0	&	3.23	&	3.0	&	$-$75.0	\\
1988.714	&	4.8	&	2.31	&	5.0	&	$-$69.1	\\
1988.717	&	4.8	&	2.51	&	6.0	&	$-$73.8	\\
1988.723	&	14.5	&	4.75	&	3.5	&	$-$70.3	\\
1988.725	&	14.5	&	4.51	&	2.8	&	$-$71.2	\\
1988.731	&	14.5	&	4.71	&	3.4	&	$-$74.9	\\
1988.736	&	8.0	&	3.24	&	3.4	&	$-$71.5	\\
1988.739	&	8.0	&	3.34	&	4.6	&	$-$65.0	\\
1988.745	&	8.0	&	3.33	&	4.2	&	$-$46.5	\\
1988.750	&	4.8	&	2.47	&	5.2	&	$-$59.3	\\
1988.753	&	4.8	&	3.08	&	5.3	&	$-$70.3	\\
1988.764	&	14.5	&	5.34	&	3.0	&	$-$82.1	\\
1988.766	&	8.0	&	3.18	&	5.6	&	$-$53.6	\\
1988.769	&	8.0	&	3.37	&	5.8	&	$-$78.2	\\
1988.791	&	14.5	&	5.49	&	1.9	&	$-$72.4	\\
1988.794	&	14.5	&	5.52	&	4.1	&	$-$63.6	\\
1988.816	&	4.8	&	2.54	&	4.8	&	$-$74.2	\\
1988.818	&	4.8	&	2.52	&	4.3	&	$-$76.1	\\
1988.827	&	14.5	&	5.41	&	3.6	&	$-$70.7	\\
1988.843	&	14.5	&	5.32	&	4.2	&	$-$72.4	\\
1988.846	&	4.8	&	2.42	&	3.5	&	$-$68.7	\\
1988.857	&	8.0	&	3.87	&	2.5	&	$-$73.4	\\
1988.867	&	8.0	&	3.99	&	3.1	&	$-$64.4	\\
1988.889	&	4.8	&	2.65	&	3.6	&	$-$55.7	\\
1988.900	&	14.5	&	5.52	&	4.6	&	$-$70.7	\\
1988.906	&	4.8	&	2.80	&	3.2	&	$-$51.0	\\
1988.908	&	4.8	&	2.83	&	2.3	&	$-$57.1	\\
1988.911	&	8.0	&	4.08	&	2.9	&	$-$63.5	\\
1988.917	&	14.5	&	5.42	&	6.3	&	$-$65.4	\\
1988.919	&	14.5	&	5.38	&	5.9	&	$-$66.2	\\
1988.925	&	14.5	&	5.48	&	5.8	&	$-$64.8	\\
1988.930	&	4.8	&	2.98	&	3.0	&	$-$54.9	\\
1988.933	&	8.0	&	4.31	&	3.7	&	$-$66.0	\\
1988.936	&	8.0	&	4.19	&	3.5	&	$-$61.7	\\
1988.941	&	14.5	&	5.23	&	4.5	&	$-$72.4	\\
1988.958	&	4.8	&	2.95	&	3.6	&	$-$59.9	\\
1988.969	&	4.8	&	3.02	&	3.1	&	$-$56.1	\\
1988.971	&	4.8	&	3.00	&	2.9	&	$-$56.5	\\
1988.977	&	4.8	&	2.69	&	2.7	&	$-$60.6	\\
1988.980	&	14.5	&	5.37	&	5.5	&	$-$54.9	\\
1988.993	&	14.5	&	5.61	&	5.2	&	$-$58.6	\\
1988.996	&	8.0	&	4.57	&	3.2	&	$-$58.6	\\
1989.001	&	8.0	&	4.73	&	2.8	&	$-$56.5	\\
1989.004	&	8.0	&	4.58	&	2.7	&	$-$45.8	\\
1989.007	&	4.8	&	3.22	&	2.0	&	$-$54.3	\\
1989.023	&	14.5	&	5.13	&	5.6	&	$-$50.9	\\
1989.037	&	8.0	&	4.31	&	2.3	&	$-$45.3	\\
1989.051	&	8.0	&	4.34	&	3.3	&	$-$54.0	\\
1989.053	&	4.8	&	3.40	&	3.0	&	$-$34.2	\\
1989.056	&	14.5	&	4.70	&	5.0	&	$-$60.9	\\
1989.064	&	14.5	&	4.70	&	5.4	&	$-$55.6	\\
1989.073	&	8.0	&	4.05	&	4.0	&	$-$49.4	\\
1989.075	&	8.0	&	4.23	&	4.7	&	$-$53.3	\\
1989.081	&	8.0	&	4.20	&	2.9	&	$-$45.5	\\
1989.084	&	4.8	&	2.98	&	4.5	&	$-$34.3	\\
1989.089	&	14.5	&	4.40	&	3.9	&	$-$69.9	\\
1989.095	&	8.0	&	3.88	&	4.1	&	$-$53.6	\\
1989.105	&	4.8	&	3.27	&	4.5	&	$-$38.8	\\
1989.111	&	4.8	&	3.31	&	4.4	&	$-$41.2	\\
1989.116	&	14.5	&	4.01	&	6.3	&	$-$61.2	\\
1989.127	&	8.0	&	3.68	&	5.2	&	$-$63.3	\\
1989.152	&	8.0	&	3.37	&	5.9	&	$-$51.1	\\
1989.166	&	14.5	&	3.31	&	5.5	&	$-$44.5	\\
1989.190	&	4.8	&	2.82	&	5.4	&	$-$35.4	\\
1989.196	&	4.8	&	2.62	&	6.4	&	$-$34.9	\\
1989.199	&	8.0	&	2.88	&	7.9	&	$-$39.8	\\
1989.204	&	14.5	&	2.94	&	6.6	&	$-$34.3	\\
1989.223	&	8.0	&	2.78	&	7.6	&	$-$40.8	\\
1989.226	&	8.0	&	2.67	&	7.7	&	$-$38.1	\\
1989.229	&	14.5	&	3.09	&	6.4	&	$-$33.4	\\
1989.234	&	14.5	&	3.00	&	6.9	&	$-$33.6	\\
1989.256	&	4.8	&	2.19	&	7.0	&	$-$29.6	\\
1989.262	&	4.8	&	2.38	&	6.6	&	$-$34.3	\\
1989.270	&	4.8	&	2.13	&	6.4	&	$-$39.9	\\
1989.278	&	14.5	&	2.45	&	5.4	&	$-$30.8	\\
1989.286	&	14.5	&	2.15	&	8.3	&	$-$53.2	\\
1989.292	&	14.5	&	2.33	&	4.7	&	$-$30.4	\\
1989.303	&	8.0	&	2.08	&	6.9	&	$-$30.5	\\
1989.308	&	8.0	&	1.77	&	5.6	&	$-$22.5	\\
1989.311	&	8.0	&	1.63	&	7.0	&	$-$23.1	\\
1989.316	&	4.8	&	1.86	&	6.5	&	$-$29.2	\\
1989.327	&	14.5	&	1.94	&	3.7	&	$-$35.3	\\
1989.333	&	14.5	&	1.99	&	4.0	&	$-$31.5	\\
1989.336	&	8.0	&	1.76	&	5.0	&	$-$26.7	\\
1989.341	&	14.5	&	1.74	&	4.9	&	$-$32.6	\\
1989.349	&	4.8	&	1.60	&	6.9	&	$-$29.6	\\
1989.355	&	8.0	&	1.70	&	5.8	&	$-$31.3	\\
1989.368	&	4.8	&	1.52	&	6.6	&	$-$29.2	\\
1989.377	&	8.0	&	1.51	&	7.0	&	$-$30.1	\\
1989.390	&	4.8	&	1.52	&	6.7	&	$-$27.2	\\
1989.442	&	8.0	&	1.95	&	3.1	&	$-$24.9	\\
1989.456	&	4.8	&	1.37	&	7.7	&	$-$27.8	\\
1989.459	&	4.8	&	1.56	&	3.2	&	$-$21.5	\\
1989.467	&	4.8	&	1.59	&	5.8	&	$-$29.3	\\
1989.470	&	4.8	&	1.39	&	4.3	&	$-$23.1	\\
1989.475	&	14.5	&	4.00	&	1.8	&	$-$10.4	\\
1989.478	&	14.5	&	4.12	&	2.4	&	$-$17.4	\\
1989.484	&	14.5	&	4.46	&	2.0	&	$-$22.1	\\
1989.489	&	8.0	&	2.70	&	2.6	&	$-$15.4	\\
1989.505	&	8.0	&	2.85	&	4.9	&	$-$17.7	\\
1989.541	&	8.0	&	3.25	&	2.3	&	$-$19.6	\\
1989.755	&	14.5	&	4.39	&	3.5	&	$-$70.0	\\
1989.763	&	4.8	&	2.50	&	1.3	&	$-$84.3	\\
1989.785	&	4.8	&	2.66	&	1.3	&	$-$62.1	\\
1989.788	&	14.5	&	4.90	&	3.4	&	$-$63.9	\\
1989.821	&	4.8	&	2.83	&	0.9	&	$-$87.7	\\
1989.823	&	4.8	&	2.87	&	0.7	&	$-$81.4	\\
1989.845	&	14.5	&	5.90	&	2.6	&	$-$54.3	\\
1989.895	&	8.0	&	5.01	&	4.5	&	$-$40.6	\\
1989.903	&	4.8	&	3.76	&	1.1	&	$-$37.3	\\
1989.908	&	4.8	&	3.66	&	2.1	&	$-$24.4	\\
1989.911	&	4.8	&	3.70	&	1.3	&	$-$20.7	\\
1989.927	&	8.0	&	4.78	&	4.9	&	$-$32.2	\\
1989.938	&	8.0	&	5.08	&	4.2	&	$-$31.8	\\
1989.958	&	14.5	&	6.51	&	3.8	&	$-$43.6	\\
1989.963	&	14.5	&	6.26	&	4.2	&	$-$40.3	\\
1989.977	&	4.8	&	4.12	&	2.9	&	$-$9.7	\\
1989.979	&	4.8	&	4.00	&	3.0	&	$-$13.6	\\
1990.001	&	8.0	&	5.18	&	6.2	&	$-$18.5	\\
1990.004	&	8.0	&	5.18	&	5.2	&	$-$16.0	\\
1990.010	&	14.5	&	6.66	&	5.3	&	$-$25.9	\\
1990.012	&	14.5	&	6.57	&	4.4	&	$-$27.2	\\
1990.040	&	4.8	&	4.24	&	4.7	&	$-$5.8	\\
1990.048	&	8.0	&	5.23	&	4.7	&	$-$12.3	\\
1990.067	&	14.5	&	5.24	&	4.4	&	$-$29.7	\\
1990.073	&	4.8	&	4.06	&	4.0	&	$-$9.0	\\
1990.084	&	8.0	&	4.54	&	5.2	&	$-$15.4	\\
1990.092	&	8.0	&	4.25	&	5.3	&	$-$27.0	\\
1990.097	&	8.0	&	4.25	&	5.6	&	$-$30.9	\\
1990.103	&	14.5	&	4.74	&	4.7	&	$-$41.8	\\
1990.130	&	4.8	&	3.63	&	4.5	&	$-$21.4	\\
1990.133	&	4.8	&	3.60	&	4.2	&	$-$19.4	\\
1990.136	&	4.8	&	3.57	&	4.4	&	$-$18.6	\\
1990.141	&	8.0	&	4.12	&	4.1	&	$-$36.8	\\
1990.155	&	8.0	&	3.89	&	5.0	&	$-$39.7	\\
1990.158	&	14.5	&	3.95	&	5.4	&	$-$50.2	\\
1990.163	&	4.8	&	3.38	&	4.5	&	$-$18.7	\\
1990.166	&	4.8	&	3.35	&	4.3	&	$-$20.1	\\
1990.171	&	8.0	&	3.65	&	4.8	&	$-$44.8	\\
1990.188	&	14.5	&	4.01	&	5.2	&	$-$62.4	\\
1990.190	&	14.5	&	4.14	&	4.9	&	$-$57.4	\\
1990.193	&	4.8	&	3.36	&	4.4	&	$-$31.3	\\
1990.215	&	14.5	&	4.23	&	4.3	&	$-$65.8	\\
1990.232	&	8.0	&	3.64	&	4.8	&	$-$67.5	\\
1990.237	&	8.0	&	3.60	&	5.3	&	$-$64.3	\\
1990.240	&	14.5	&	4.17	&	4.8	&	$-$74.6	\\
1990.245	&	4.8	&	3.09	&	3.7	&	$-$46.0	\\
1990.259	&	14.5	&	4.10	&	7.0	&	$-$76.8	\\
1990.273	&	8.0	&	3.24	&	4.6	&	$-$84.4	\\
1990.297	&	4.8	&	3.11	&	2.8	&	$-$54.2	\\
1990.305	&	14.5	&	4.40	&	7.3	&	$-$80.3	\\
1990.311	&	4.8	&	3.22	&	2.9	&	$-$54.6	\\
1990.311	&	8.0	&	3.76	&	5.1	&	$-$80.8	\\
1990.314	&	4.8	&	3.17	&	2.8	&	$-$56.5	\\
1990.322	&	14.5	&	4.66	&	6.7	&	$-$70.9	\\
1990.325	&	4.8	&	3.10	&	3.3	&	$-$52.8	\\
1990.325	&	8.0	&	4.04	&	4.9	&	$-$72.0	\\
1990.330	&	4.8	&	3.23	&	3.0	&	$-$53.0	\\
1990.336	&	14.5	&	4.50	&	6.5	&	$-$67.7	\\
1990.341	&	14.5	&	4.74	&	6.8	&	$-$63.9	\\
1990.347	&	8.0	&	3.87	&	4.2	&	$-$65.1	\\
1990.358	&	8.0	&	3.62	&	3.8	&	$-$65.9	\\
1990.390	&	14.5	&	4.30	&	5.2	&	$-$63.4	\\
1990.401	&	4.8	&	3.21	&	2.0	&	$-$60.1	\\
1990.404	&	8.0	&	3.64	&	4.7	&	$-$71.1	\\
1990.434	&	14.5	&	4.59	&	3.7	&	$-$58.0	\\
1990.437	&	14.5	&	4.69	&	4.0	&	$-$57.7	\\
1990.440	&	4.8	&	3.07	&	1.9	&	$-$77.0	\\
1990.442	&	8.0	&	4.06	&	1.6	&	$-$74.2	\\
1990.451	&	14.5	&	4.70	&	4.5	&	$-$63.1	\\
1990.462	&	4.8	&	3.08	&	2.8	&	$-$67.2	\\
1990.467	&	4.8	&	3.11	&	2.7	&	$-$67.5	\\
1990.489	&	14.5	&	4.34	&	6.1	&	$-$70.7	\\
1990.503	&	8.0	&	3.92	&	3.4	&	$-$74.1	\\
1990.508	&	8.0	&	4.37	&	3.0	&	$-$66.9	\\
1990.525	&	14.5	&	4.78	&	6.0	&	$-$69.8	\\
1990.648	&	8.0	&	4.19	&	5.8	&	$-$55.9	\\
1990.695	&	8.0	&	4.26	&	2.9	&	$-$62.6	\\
1990.711	&	4.8	&	3.62	&	1.7	&	$-$50.2	\\
1990.714	&	4.8	&	3.59	&	1.7	&	$-$51.8	\\
1990.725	&	14.5	&	4.10	&	5.2	&	$-$67.2	\\
1990.730	&	14.5	&	4.35	&	6.6	&	$-$69.3	\\
1990.733	&	8.0	&	3.86	&	6.2	&	$-$66.1	\\
1990.736	&	8.0	&	4.03	&	4.7	&	$-$65.3	\\
1990.768	&	14.5	&	4.47	&	4.3	&	$-$58.0	\\
1990.777	&	4.8	&	3.59	&	0.8	&	$-$47.0	\\
1990.779	&	8.0	&	4.17	&	3.3	&	$-$51.2	\\
1990.782	&	14.5	&	4.90	&	4.2	&	$-$53.5	\\
1990.801	&	8.0	&	4.16	&	3.7	&	$-$53.8	\\
1990.804	&	8.0	&	3.91	&	3.7	&	$-$46.6	\\
1990.810	&	14.5	&	4.49	&	4.3	&	$-$60.8	\\
1990.821	&	4.8	&	3.64	&	1.6	&	$-$48.2	\\
1990.826	&	8.0	&	4.00	&	3.9	&	$-$58.1	\\
1990.840	&	14.5	&	4.13	&	3.9	&	$-$79.3	\\
1990.845	&	14.5	&	4.15	&	4.3	&	$-$68.7	\\
1990.875	&	14.5	&	3.56	&	4.0	&	$-$76.0	\\
1990.884	&	8.0	&	3.61	&	3.0	&	$-$68.1	\\
1990.892	&	4.8	&	3.55	&	1.8	&	$-$48.6	\\
1990.895	&	14.5	&	3.71	&	3.0	&	$-$70.8	\\
1990.900	&	14.5	&	3.66	&	3.6	&	$-$62.6	\\
1990.916	&	8.0	&	3.46	&	1.9	&	$-$72.6	\\
1990.919	&	4.8	&	3.18	&	1.2	&	$-$51.4	\\
1990.930	&	4.8	&	3.18	&	1.6	&	$-$78.9	\\
1990.936	&	14.5	&	3.42	&	1.3	&	$-$94.7	\\
1990.938	&	14.5	&	3.39	&	1.3	&	$-$89.1	\\
1990.958	&	4.8	&	3.29	&	0.8	&	$-$71.2	\\
1990.963	&	4.8	&	3.02	&	0.7	&	$-$64.5	\\
1990.968	&	14.5	&	3.42	&	2.4	&	$-$92.4	\\
1990.985	&	8.0	&	3.25	&	1.7	&	$-$94.3	\\
1990.990	&	8.0	&	3.17	&	1.3	&	$-$110.0	\\
1991.040	&	4.8	&	2.79	&	2.6	&	$-$96.5	\\
1991.064	&	14.5	&	3.03	&	1.6	&	$-$73.0	\\
1991.092	&	4.8	&	2.70	&	1.2	&	$-$103.4	\\
1991.095	&	4.8	&	2.76	&	1.3	&	$-$105.3	\\
1991.105	&	14.5	&	3.02	&	3.0	&	$-$75.9	\\
1991.114	&	4.8	&	2.74	&	2.3	&	$-$92.3	\\
1991.116	&	4.8	&	2.59	&	2.0	&	$-$95.0	\\
1991.130	&	8.0	&	2.86	&	3.0	&	$-$101.3	\\
1991.149	&	14.5	&	3.01	&	3.1	&	$-$73.9	\\
1991.155	&	8.0	&	2.99	&	2.5	&	$-$81.5	\\
1991.160	&	4.8	&	2.68	&	2.0	&	$-$97.1	\\
1991.163	&	4.8	&	2.50	&	2.7	&	$-$97.1	\\
1991.168	&	4.8	&	2.62	&	2.6	&	$-$100.0	\\
1991.174	&	14.5	&	3.16	&	3.8	&	$-$67.6	\\
1991.179	&	8.0	&	3.11	&	2.9	&	$-$101.0	\\
1991.185	&	4.8	&	2.62	&	2.8	&	$-$95.3	\\
1991.188	&	14.5	&	3.34	&	4.6	&	$-$74.8	\\
1991.196	&	14.5	&	3.29	&	4.7	&	$-$73.7	\\
1991.201	&	8.0	&	3.27	&	4.9	&	$-$88.1	\\
1991.210	&	4.8	&	2.87	&	3.7	&	$-$95.3	\\
1991.215	&	4.8	&	2.78	&	4.0	&	$-$92.4	\\
1991.229	&	14.5	&	3.28	&	5.7	&	$-$80.2	\\
1991.234	&	14.5	&	2.98	&	6.8	&	$-$75.6	\\
1991.242	&	8.0	&	2.87	&	4.8	&	$-$92.6	\\
1991.251	&	4.8	&	2.72	&	3.8	&	$-$97.5	\\
1991.264	&	14.5	&	3.27	&	6.0	&	$-$74.1	\\
1991.267	&	14.5	&	3.22	&	6.1	&	$-$74.6	\\
1991.286	&	8.0	&	2.98	&	6.3	&	$-$73.7	\\
1991.289	&	8.0	&	2.98	&	4.4	&	$-$100.0	\\
1991.297	&	4.8	&	2.61	&	3.4	&	$-$97.4	\\
1991.305	&	4.8	&	2.66	&	3.8	&	$-$97.5	\\
1991.308	&	14.5	&	3.30	&	4.9	&	$-$85.8	\\
1991.316	&	14.5	&	3.37	&	4.2	&	$-$83.6	\\
1991.327	&	8.0	&	2.95	&	4.0	&	$-$100.2	\\
1991.333	&	8.0	&	2.88	&	4.8	&	$-$90.3	\\
1991.347	&	4.8	&	2.65	&	4.4	&	$-$99.0	\\
1991.347	&	14.5	&	3.62	&	4.5	&	$-$81.6	\\
1991.363	&	8.0	&	3.04	&	5.5	&	$-$93.9	\\
1991.366	&	4.8	&	2.68	&	4.5	&	$-$101.7	\\
1991.368	&	8.0	&	3.12	&	5.5	&	$-$96.4	\\
1991.385	&	14.5	&	4.31	&	3.3	&	$-$68.3	\\
1991.388	&	4.8	&	2.76	&	4.4	&	$-$96.6	\\
1991.390	&	8.0	&	3.64	&	3.5	&	$-$100.2	\\
1991.396	&	4.8	&	2.87	&	3.3	&	$-$103.4	\\
1991.404	&	4.8	&	2.44	&	3.4	&	$-$107.3	\\
1991.410	&	14.5	&	4.53	&	3.7	&	$-$54.1	\\
1991.418	&	8.0	&	3.88	&	3.4	&	$-$89.8	\\
1991.473	&	4.8	&	2.91	&	2.6	&	$-$100.5	\\
1991.705	&	4.8	&	3.13	&	3.8	&	$-$97.1	\\
1991.738	&	4.8	&	3.28	&	2.4	&	$-$100.1	\\
1991.752	&	8.0	&	4.89	&	1.8	&	$-$37.9	\\
1991.771	&	8.0	&	5.01	&	2.8	&	$-$42.1	\\
1991.793	&	4.8	&	3.78	&	1.0	&	$-$9.5	\\
1991.801	&	8.0	&	4.96	&	4.3	&	$-$52.1	\\
1991.832	&	8.0	&	4.90	&	4.4	&	$-$56.2	\\
1991.837	&	4.8	&	4.09	&	0.4	&	$-$79.3	\\
1991.840	&	4.8	&	4.00	&	0.4	&	$-$69.0	\\
1991.845	&	14.5	&	5.37	&	10.3	&	$-$62.5	\\
1991.853	&	8.0	&	4.95	&	3.5	&	$-$65.8	\\
1991.856	&	4.8	&	3.79	&	0.6	&	$-$109.7	\\
1991.864	&	14.5	&	5.12	&	9.9	&	$-$64.9	\\
1991.867	&	8.0	&	4.67	&	3.7	&	$-$71.7	\\
1991.873	&	4.8	&	3.87	&	0.8	&	$-$101.9	\\
1991.878	&	14.5	&	4.99	&	10.6	&	$-$67.8	\\
1991.884	&	4.8	&	3.73	&	0.5	&	$-$101.0	\\
1991.889	&	4.8	&	3.66	&	0.6	&	$-$90.6	\\
1991.892	&	8.0	&	4.53	&	5.3	&	$-$67.3	\\
1991.895	&	14.5	&	4.66	&	10.1	&	$-$68.0	\\
1991.900	&	14.5	&	5.07	&	10.4	&	$-$67.0	\\
1991.908	&	8.0	&	4.45	&	4.8	&	$-$71.4	\\
1991.930	&	14.5	&	4.22	&	8.3	&	$-$72.9	\\
1991.933	&	14.5	&	4.27	&	8.3	&	$-$68.3	\\
1991.936	&	14.5	&	4.39	&	8.1	&	$-$69.7	\\
1991.938	&	14.5	&	4.51	&	8.8	&	$-$69.0	\\
1991.941	&	4.8	&	3.55	&	1.4	&	$-$81.9	\\
1991.944	&	8.0	&	4.13	&	3.7	&	$-$78.6	\\
1991.947	&	14.5	&	4.41	&	7.5	&	$-$70.5	\\
1991.955	&	4.8	&	3.52	&	1.7	&	$-$68.6	\\
1991.958	&	4.8	&	3.50	&	1.5	&	$-$64.8	\\
1991.963	&	14.5	&	4.20	&	7.8	&	$-$69.3	\\
1991.974	&	14.5	&	4.08	&	8.6	&	$-$69.3	\\
1991.982	&	14.5	&	4.15	&	9.0	&	$-$69.3	\\
1991.990	&	4.8	&	3.46	&	2.8	&	$-$71.6	\\
1991.993	&	4.8	&	3.60	&	3.5	&	$-$71.8	\\
1992.001	&	4.8	&	3.41	&	3.4	&	$-$73.7	\\
1992.004	&	4.8	&	3.37	&	3.4	&	$-$71.2	\\
1992.010	&	4.8	&	3.31	&	4.1	&	$-$69.3	\\
1992.018	&	4.8	&	3.41	&	3.7	&	$-$66.7	\\
1992.020	&	14.5	&	3.52	&	9.4	&	$-$71.4	\\
1992.026	&	14.5	&	3.35	&	10.4	&	$-$74.2	\\
1992.042	&	4.8	&	3.25	&	4.6	&	$-$72.3	\\
1992.045	&	8.0	&	3.68	&	8.1	&	$-$73.0	\\
1992.048	&	8.0	&	3.71	&	8.1	&	$-$72.6	\\
1992.078	&	14.5	&	3.03	&	8.9	&	$-$72.9	\\
1992.081	&	14.5	&	2.91	&	7.7	&	$-$78.1	\\
1992.083	&	14.5	&	3.13	&	7.4	&	$-$71.7	\\
1992.086	&	4.8	&	3.00	&	5.5	&	$-$69.0	\\
1992.092	&	4.8	&	3.03	&	4.9	&	$-$67.4	\\
1992.094	&	8.0	&	2.80	&	6.4	&	$-$77.6	\\
1992.102	&	14.5	&	3.03	&	8.6	&	$-$73.7	\\
1992.105	&	14.5	&	2.89	&	8.7	&	$-$73.2	\\
1992.113	&	8.0	&	3.28	&	8.6	&	$-$68.2	\\
1992.122	&	8.0	&	2.95	&	6.6	&	$-$64.0	\\
1992.124	&	4.8	&	2.52	&	4.5	&	$-$67.2	\\
1992.127	&	4.8	&	3.06	&	5.0	&	$-$64.3	\\
1992.138	&	14.5	&	3.00	&	7.9	&	$-$70.0	\\
1992.146	&	8.0	&	2.97	&	5.7	&	$-$69.2	\\
1992.154	&	8.0	&	2.80	&	5.0	&	$-$68.2	\\
1992.160	&	4.8	&	2.66	&	5.0	&	$-$65.3	\\
1992.160	&	14.5	&	2.95	&	6.7	&	$-$78.4	\\
1992.165	&	14.5	&	2.76	&	6.6	&	$-$76.4	\\
1992.171	&	8.0	&	2.94	&	5.6	&	$-$72.2	\\
1992.176	&	8.0	&	2.91	&	4.6	&	$-$92.5	\\
1992.190	&	4.8	&	2.54	&	4.6	&	$-$68.8	\\
1992.193	&	4.8	&	2.74	&	4.7	&	$-$74.7	\\
1992.198	&	14.5	&	1.85	&	4.9	&	$-$85.2	\\
1992.201	&	14.5	&	2.86	&	5.6	&	$-$81.0	\\
1992.206	&	14.5	&	2.83	&	5.3	&	$-$81.2	\\
1992.220	&	4.8	&	2.63	&	4.2	&	$-$71.8	\\
1992.225	&	4.8	&	2.66	&	4.7	&	$-$70.0	\\
1992.231	&	14.5	&	2.71	&	6.7	&	$-$75.8	\\
1992.239	&	14.5	&	2.69	&	6.3	&	$-$77.2	\\
1992.255	&	4.8	&	2.59	&	4.7	&	$-$69.5	\\
1992.264	&	14.5	&	2.65	&	6.3	&	$-$74.0	\\
1992.272	&	14.5	&	2.65	&	8.0	&	$-$73.6	\\
1992.277	&	4.8	&	2.62	&	5.2	&	$-$71.4	\\
1992.283	&	14.5	&	2.57	&	7.8	&	$-$72.6	\\
1992.286	&	8.0	&	2.62	&	6.8	&	$-$75.6	\\
1992.310	&	4.8	&	2.42	&	5.1	&	$-$71.0	\\
1992.327	&	14.5	&	2.33	&	5.7	&	$-$71.0	\\
1992.343	&	4.8	&	2.22	&	4.7	&	$-$71.0	\\
1992.348	&	14.5	&	2.46	&	7.6	&	$-$70.0	\\
1992.351	&	8.0	&	2.59	&	5.3	&	$-$64.6	\\
1992.359	&	8.0	&	2.44	&	5.7	&	$-$76.1	\\
1992.365	&	4.8	&	2.18	&	4.4	&	$-$71.2	\\
1992.373	&	14.5	&	2.43	&	7.3	&	$-$74.5	\\
1992.378	&	14.5	&	2.55	&	6.3	&	$-$69.3	\\
1992.398	&	8.0	&	2.34	&	5.5	&	$-$79.3	\\
1992.400	&	4.8	&	2.10	&	5.1	&	$-$83.0	\\
1992.406	&	14.5	&	2.48	&	3.6	&	$-$69.5	\\
1992.411	&	4.8	&	1.81	&	7.5	&	$-$82.5	\\
1992.414	&	8.0	&	2.47	&	4.0	&	$-$82.2	\\
1992.417	&	14.5	&	2.51	&	6.9	&	$-$79.5	\\
1992.425	&	4.8	&	2.22	&	5.3	&	$-$87.5	\\
1992.430	&	14.5	&	2.56	&	6.1	&	$-$79.3	\\
1992.436	&	14.5	&	2.59	&	7.4	&	$-$81.4	\\
1992.441	&	8.0	&	2.37	&	5.8	&	$-$93.8	\\
1992.447	&	4.8	&	2.35	&	6.2	&	$-$78.9	\\
1992.452	&	14.5	&	2.52	&	6.7	&	$-$76.0	\\
1992.455	&	8.0	&	2.49	&	5.0	&	$-$73.8	\\
1992.466	&	4.8	&	2.21	&	5.1	&	$-$82.8	\\
1992.471	&	14.5	&	2.32	&	6.9	&	$-$75.9	\\
1992.482	&	8.0	&	2.13	&	5.5	&	$-$58.4	\\
1992.496	&	14.5	&	2.54	&	9.6	&	$-$78.5	\\
1992.520	&	14.5	&	2.76	&	6.6	&	$-$65.6	\\
1992.663	&	14.5	&	2.62	&	4.0	&	$-$79.3	\\
1992.687	&	14.5	&	2.90	&	5.0	&	$-$78.8	\\
1992.690	&	14.5	&	2.94	&	8.9	&	$-$68.2	\\
1992.706	&	14.5	&	2.69	&	6.0	&	$-$79.4	\\
1992.720	&	4.8	&	2.04	&	4.3	&	$-$89.5	\\
1992.728	&	8.0	&	2.68	&	5.6	&	$-$79.6	\\
1992.761	&	14.5	&	3.14	&	7.3	&	$-$75.0	\\
1992.764	&	8.0	&	1.76	&	3.8	&	$-$78.4	\\
1992.775	&	4.8	&	2.32	&	3.8	&	$-$95.9	\\
1992.780	&	4.8	&	2.32	&	4.6	&	$-$95.8	\\
1992.810	&	8.0	&	2.99	&	5.3	&	$-$81.7	\\
1992.816	&	4.8	&	2.34	&	4.7	&	$-$82.9	\\
1992.818	&	4.8	&	2.28	&	5.2	&	$-$84.1	\\
1992.821	&	14.5	&	3.22	&	8.7	&	$-$74.1	\\
1992.835	&	8.0	&	2.83	&	8.5	&	$-$83.0	\\
1992.840	&	4.8	&	2.46	&	5.3	&	$-$84.6	\\
1992.846	&	14.5	&	3.55	&	9.2	&	$-$79.8	\\
1992.857	&	8.0	&	2.86	&	5.7	&	$-$79.4	\\
1992.889	&	14.5	&	3.73	&	7.6	&	$-$85.3	\\
1992.898	&	4.8	&	2.50	&	6.6	&	$-$89.3	\\
1992.900	&	8.0	&	3.23	&	7.5	&	$-$87.6	\\
1992.903	&	4.8	&	2.51	&	6.7	&	$-$86.2	\\
1992.906	&	4.8	&	2.58	&	6.6	&	$-$85.4	\\
1992.911	&	8.0	&	3.06	&	7.3	&	$-$87.1	\\
1992.919	&	14.5	&	3.70	&	6.6	&	$-$89.3	\\
1992.936	&	14.5	&	3.77	&	7.3	&	$-$81.2	\\
1992.947	&	4.8	&	2.78	&	5.5	&	$-$88.8	\\
1992.969	&	14.5	&	3.51	&	10.3	&	$-$74.3	\\
1992.971	&	14.5	&	3.49	&	10.2	&	$-$73.0	\\
1992.982	&	8.0	&	3.28	&	7.9	&	$-$75.1	\\
1992.985	&	8.0	&	3.36	&	8.0	&	$-$74.5	\\
1992.993	&	14.5	&	3.48	&	11.1	&	$-$76.6	\\
1993.001	&	8.0	&	3.27	&	8.2	&	$-$79.4	\\
1993.007	&	4.8	&	2.57	&	7.6	&	$-$86.4	\\
1993.018	&	8.0	&	3.14	&	7.7	&	$-$82.0	\\
1993.021	&	14.5	&	3.29	&	10.9	&	$-$87.7	\\
1993.053	&	8.0	&	3.00	&	10.5	&	$-$75.7	\\
1993.062	&	4.8	&	2.59	&	9.3	&	$-$79.4	\\
1993.075	&	14.5	&	3.09	&	10.9	&	$-$76.6	\\
1993.086	&	8.0	&	2.75	&	11.0	&	$-$82.2	\\
1993.136	&	8.0	&	2.56	&	11.5	&	$-$83.4	\\
1993.163	&	14.5	&	2.50	&	12.7	&	$-$79.1	\\
1993.168	&	14.5	&	3.11	&	12.1	&	$-$78.4	\\
1993.177	&	4.8	&	2.41	&	10.6	&	$-$83.8	\\
1993.179	&	4.8	&	2.44	&	8.8	&	$-$81.5	\\
1993.193	&	8.0	&	2.42	&	11.3	&	$-$93.9	\\
1993.196	&	14.5	&	2.65	&	11.6	&	$-$83.5	\\
1993.201	&	14.5	&	2.44	&	11.8	&	$-$82.3	\\
1993.210	&	14.5	&	2.32	&	10.9	&	$-$85.5	\\
1993.212	&	8.0	&	2.56	&	9.0	&	$-$86.5	\\
1993.215	&	4.8	&	2.35	&	8.9	&	$-$83.0	\\
1993.218	&	14.5	&	2.22	&	11.4	&	$-$80.0	\\
1993.221	&	14.5	&	2.55	&	10.5	&	$-$81.1	\\
1993.229	&	8.0	&	2.52	&	10.0	&	$-$94.5	\\
1993.232	&	14.5	&	2.61	&	10.4	&	$-$83.6	\\
1993.242	&	14.5	&	2.60	&	9.8	&	$-$85.2	\\
1993.248	&	4.8	&	2.40	&	8.5	&	$-$85.3	\\
1993.256	&	4.8	&	2.30	&	8.5	&	$-$86.3	\\
1993.262	&	4.8	&	2.27	&	9.0	&	$-$86.3	\\
1993.281	&	14.5	&	2.37	&	9.9	&	$-$83.9	\\
1993.325	&	14.5	&	2.61	&	8.9	&	$-$82.2	\\
1993.333	&	14.5	&	2.71	&	10.0	&	$-$80.5	\\
1993.347	&	8.0	&	2.47	&	8.4	&	$-$85.4	\\
1993.368	&	8.0	&	2.61	&	10.9	&	$-$87.6	\\
1993.371	&	14.5	&	2.65	&	9.1	&	$-$81.5	\\
1993.379	&	4.8	&	2.34	&	7.4	&	$-$86.8	\\
1993.388	&	14.5	&	2.40	&	9.8	&	$-$81.4	\\
1993.393	&	4.8	&	2.10	&	8.8	&	$-$87.0	\\
1993.410	&	4.8	&	2.38	&	6.8	&	$-$82.5	\\
1993.415	&	4.8	&	2.15	&	9.2	&	$-$85.2	\\
1993.423	&	14.5	&	2.78	&	9.8	&	$-$78.0	\\
1993.429	&	14.5	&	2.21	&	11.2	&	$-$81.3	\\
1993.440	&	4.8	&	2.29	&	7.7	&	$-$85.9	\\
1993.462	&	4.8	&	2.21	&	7.5	&	$-$87.1	\\
1993.470	&	4.8	&	2.18	&	7.6	&	$-$89.2	\\
1993.486	&	14.5	&	2.27	&	9.1	&	$-$84.5	\\
1993.495	&	4.8	&	2.08	&	8.9	&	$-$88.4	\\
1993.514	&	14.5	&	2.39	&	10.1	&	$-$88.6	\\
1993.522	&	8.0	&	2.25	&	7.4	&	$-$89.3	\\
1993.697	&	4.8	&	1.95	&	8.8	&	$-$89.7	\\
1993.727	&	4.8	&	1.92	&	9.3	&	$-$88.3	\\
1993.741	&	4.8	&	1.94	&	8.9	&	$-$90.1	\\
1993.760	&	14.5	&	2.46	&	15.1	&	$-$91.8	\\
1993.826	&	4.8	&	2.06	&	9.6	&	$-$90.9	\\
1993.829	&	4.8	&	1.98	&	10.2	&	$-$89.7	\\
1993.837	&	14.5	&	2.22	&	12.6	&	$-$89.1	\\
1993.840	&	8.0	&	1.95	&	11.8	&	$-$92.2	\\
1993.842	&	4.8	&	1.89	&	10.1	&	$-$89.8	\\
1993.859	&	8.0	&	1.92	&	12.5	&	$-$93.2	\\
1993.870	&	8.0	&	2.36	&	12.2	&	$-$93.4	\\
1993.881	&	14.5	&	2.40	&	11.4	&	$-$94.1	\\
1993.903	&	14.5	&	2.00	&	14.3	&	$-$97.3	\\
1993.905	&	4.8	&	1.97	&	10.8	&	$-$91.7	\\
1993.916	&	8.0	&	2.14	&	10.4	&	$-$97.8	\\
1993.925	&	4.8	&	2.05	&	8.8	&	$-$89.8	\\
1993.927	&	4.8	&	2.08	&	10.4	&	$-$91.3	\\
1993.930	&	14.5	&	2.00	&	12.0	&	$-$97.1	\\
1993.938	&	14.5	&	2.29	&	11.6	&	$-$93.4	\\
1993.949	&	8.0	&	1.98	&	14.2	&	$-$100.8	\\
1993.955	&	4.8	&	2.05	&	9.8	&	$-$89.8	\\
1993.968	&	14.5	&	2.46	&	8.8	&	$-$94.3	\\
1993.974	&	14.5	&	2.38	&	8.9	&	$-$94.7	\\
1993.985	&	8.0	&	2.22	&	10.7	&	$-$93.2	\\
1993.993	&	14.5	&	2.44	&	7.7	&	$-$91.0	\\
1993.996	&	14.5	&	2.27	&	8.7	&	$-$92.6	\\
1993.999	&	4.8	&	2.12	&	10.5	&	$-$90.5	\\
1994.004	&	4.8	&	2.15	&	10.0	&	$-$87.5	\\
1994.021	&	8.0	&	2.39	&	6.9	&	$-$97.5	\\
1994.026	&	14.5	&	2.44	&	6.6	&	$-$99.8	\\
1994.029	&	14.5	&	2.40	&	7.3	&	$-$91.5	\\
1994.032	&	14.5	&	2.56	&	6.6	&	$-$95.1	\\
1994.034	&	4.8	&	2.15	&	8.1	&	$-$91.0	\\
1994.042	&	8.0	&	2.24	&	6.9	&	$-$88.7	\\
1994.048	&	14.5	&	2.24	&	6.8	&	$-$96.6	\\
1994.056	&	14.5	&	2.47	&	7.2	&	$-$95.0	\\
1994.067	&	4.8	&	2.35	&	6.5	&	$-$88.3	\\
1994.089	&	8.0	&	2.26	&	6.2	&	$-$87.1	\\
1994.092	&	14.5	&	1.83	&	5.1	&	$-$93.8	\\
1994.105	&	14.5	&	2.07	&	4.1	&	$-$105.6	\\
1994.111	&	14.5	&	2.44	&	4.2	&	$-$103.8	\\
1994.114	&	14.5	&	2.22	&	4.5	&	$-$105.0	\\
1994.130	&	4.8	&	2.15	&	6.0	&	$-$90.8	\\
1994.158	&	8.0	&	2.33	&	4.0	&	$-$93.0	\\
1994.163	&	14.5	&	2.61	&	5.2	&	$-$89.3	\\
1994.168	&	8.0	&	2.13	&	4.8	&	$-$91.4	\\
1994.171	&	8.0	&	2.12	&	4.7	&	$-$85.8	\\
1994.174	&	4.8	&	2.09	&	7.7	&	$-$87.2	\\
1994.182	&	14.5	&	2.34	&	4.2	&	$-$88.0	\\
1994.188	&	8.0	&	2.15	&	3.7	&	$-$92.7	\\
1994.193	&	4.8	&	1.89	&	6.1	&	$-$85.6	\\
1994.196	&	4.8	&	1.92	&	6.6	&	$-$90.7	\\
1994.242	&	14.5	&	2.66	&	4.9	&	$-$82.8	\\
1994.251	&	14.5	&	2.74	&	4.4	&	$-$87.0	\\
1994.256	&	8.0	&	2.33	&	4.3	&	$-$85.2	\\
1994.259	&	4.8	&	2.23	&	5.5	&	$-$86.3	\\
1994.259	&	8.0	&	2.41	&	4.4	&	$-$90.1	\\
1994.267	&	14.5	&	2.41	&	4.7	&	$-$95.3	\\
1994.275	&	4.8	&	2.18	&	6.3	&	$-$88.6	\\
1994.275	&	8.0	&	2.52	&	3.9	&	$-$86.3	\\
1994.297	&	8.0	&	2.58	&	4.6	&	$-$90.3	\\
1994.300	&	8.0	&	2.47	&	4.4	&	$-$101.7	\\
1994.314	&	4.8	&	2.55	&	5.2	&	$-$90.7	\\
1994.322	&	4.8	&	2.51	&	5.4	&	$-$92.6	\\
1994.336	&	8.0	&	2.70	&	4.0	&	$-$93.0	\\
1994.336	&	14.5	&	2.98	&	4.6	&	$-$89.1	\\
1994.344	&	14.5	&	2.91	&	3.5	&	$-$88.9	\\
1994.352	&	4.8	&	2.35	&	4.4	&	$-$94.6	\\
1994.366	&	14.5	&	2.35	&	2.9	&	$-$84.2	\\
1994.377	&	8.0	&	2.50	&	3.2	&	$-$75.1	\\
1994.396	&	4.8	&	2.35	&	4.2	&	$-$82.9	\\
1994.415	&	14.5	&	2.13	&	5.7	&	$-$84.4	\\
1994.418	&	8.0	&	2.20	&	5.1	&	$-$85.9	\\
1994.423	&	14.5	&	2.07	&	3.9	&	$-$78.0	\\
1994.445	&	4.8	&	1.93	&	6.1	&	$-$92.1	\\
1994.451	&	8.0	&	2.22	&	6.3	&	$-$97.4	\\
1994.489	&	4.8	&	1.95	&	6.0	&	$-$97.1	\\
1994.497	&	14.5	&	1.79	&	4.3	&	$-$98.7	\\
1994.511	&	8.0	&	1.85	&	6.1	&	$-$78.6	\\
1994.705	&	14.5	&	2.21	&	3.9	&	$-$115.5	\\
1994.714	&	8.0	&	1.88	&	4.2	&	$-$125.2	\\
1994.725	&	4.8	&	2.00	&	3.4	&	$-$112.3	\\
1994.771	&	14.5	&	1.79	&	2.5	&	$-$115.0	\\
1994.782	&	4.8	&	1.80	&	3.2	&	$-$112.1	\\
1994.788	&	14.5	&	2.19	&	2.5	&	$-$103.0	\\
1994.829	&	14.5	&	2.25	&	4.0	&	$-$100.8	\\
1994.837	&	4.8	&	1.91	&	2.7	&	$-$109.4	\\
1994.842	&	4.8	&	1.88	&	2.7	&	$-$114.3	\\
1994.859	&	14.5	&	2.02	&	4.7	&	$-$99.7	\\
1994.862	&	14.5	&	1.63	&	4.3	&	$-$97.5	\\
1994.864	&	14.5	&	1.85	&	5.3	&	$-$104.2	\\
1994.867	&	14.5	&	1.45	&	3.2	&	$-$88.5	\\
1994.870	&	8.0	&	1.97	&	2.3	&	$-$105.4	\\
1994.886	&	14.5	&	1.94	&	5.1	&	$-$97.0	\\
1994.905	&	14.5	&	2.22	&	4.9	&	$-$97.5	\\
1994.908	&	14.5	&	1.73	&	4.4	&	$-$100.5	\\
1994.966	&	8.0	&	1.83	&	5.6	&	$-$87.3	\\
1994.974	&	8.0	&	1.86	&	3.4	&	$-$98.4	\\
1994.977	&	8.0	&	2.00	&	2.4	&	$-$100.3	\\
1994.979	&	8.0	&	1.91	&	3.5	&	$-$94.1	\\
1994.982	&	8.0	&	1.82	&	4.8	&	$-$86.0	\\
1994.985	&	8.0	&	1.89	&	2.6	&	$-$106.9	\\
1994.999	&	14.5	&	2.01	&	2.1	&	$-$83.7	\\
1995.051	&	8.0	&	1.71	&	3.6	&	$-$98.9	\\
1995.070	&	14.5	&	1.82	&	3.0	&	$-$102.7	\\
1995.105	&	8.0	&	1.65	&	3.8	&	$-$107.3	\\
1995.108	&	14.5	&	1.84	&	3.5	&	$-$93.8	\\
1995.122	&	8.0	&	1.91	&	2.9	&	$-$95.4	\\
1995.127	&	14.5	&	1.79	&	4.3	&	$-$117.4	\\
1995.130	&	8.0	&	1.67	&	3.2	&	$-$97.0	\\
1995.136	&	14.5	&	1.65	&	2.4	&	$-$78.8	\\
1995.138	&	14.5	&	1.47	&	3.2	&	$-$103.1	\\
1995.141	&	4.8	&	1.53	&	4.2	&	$-$108.6	\\
1995.163	&	14.5	&	1.39	&	3.2	&	$-$113.6	\\
1995.166	&	14.5	&	1.76	&	4.5	&	$-$114.7	\\
1995.168	&	14.5	&	1.44	&	5.0	&	$-$98.8	\\
1995.171	&	8.0	&	1.47	&	2.5	&	$-$121.4	\\
1995.174	&	8.0	&	1.51	&	4.1	&	$-$117.9	\\
1995.188	&	14.5	&	1.47	&	2.1	&	$-$100.5	\\
1995.190	&	14.5	&	1.56	&	1.9	&	$-$95.0	\\
1995.196	&	14.5	&	1.65	&	1.6	&	$-$97.4	\\
1995.204	&	8.0	&	1.23	&	5.2	&	$-$109.5	\\
1995.212	&	4.8	&	1.55	&	3.1	&	$-$100.3	\\
1995.223	&	14.5	&	1.53	&	2.1	&	$-$103.4	\\
1995.226	&	14.5	&	1.40	&	2.7	&	$-$92.5	\\
1995.248	&	14.5	&	1.40	&	2.3	&	$-$101.0	\\
1995.253	&	14.5	&	1.43	&	3.1	&	$-$102.0	\\
1995.262	&	8.0	&	1.17	&	5.4	&	4.3	\\
1995.267	&	4.8	&	1.30	&	3.6	&	$-$87.6	\\
1995.270	&	4.8	&	1.38	&	3.1	&	$-$91.2	\\
1995.292	&	14.5	&	1.27	&	2.8	&	$-$98.1	\\
1995.300	&	14.5	&	1.40	&	2.0	&	$-$113.9	\\
1995.303	&	8.0	&	1.28	&	5.3	&	$-$76.2	\\
1995.311	&	4.8	&	1.10	&	2.3	&	$-$90.1	\\
1995.327	&	14.5	&	1.31	&	1.9	&	$-$96.5	\\
1995.333	&	14.5	&	1.43	&	3.8	&	$-$116.1	\\
1995.349	&	14.5	&	1.26	&	3.5	&	$-$114.6	\\
1995.371	&	4.8	&	1.41	&	3.5	&	$-$81.3	\\
1995.374	&	4.8	&	1.26	&	3.6	&	$-$81.2	\\
1995.388	&	8.0	&	1.37	&	2.9	&	$-$7.7	\\
1995.396	&	4.8	&	1.28	&	2.1	&	$-$69.2	\\
1995.407	&	14.5	&	1.78	&	8.7	&	$-$1000.0	\\
1995.410	&	8.0	&	1.30	&	5.7	&	$-$56.7	\\
1995.415	&	4.8	&	1.53	&	2.4	&	$-$81.4	\\
1995.722	&	8.0	&	1.29	&	6.6	&	$-$47.3	\\
1995.727	&	8.0	&	1.61	&	6.5	&	$-$48.2	\\
1995.730	&	8.0	&	1.80	&	7.1	&	$-$56.3	\\
1995.733	&	8.0	&	1.59	&	5.0	&	$-$49.0	\\
1995.758	&	14.5	&	2.49	&	2.3	&	$-$41.0	\\
1995.768	&	14.5	&	2.69	&	1.7	&	$-$65.3	\\
1995.785	&	4.8	&	1.64	&	2.1	&	$-$60.4	\\
1995.793	&	8.0	&	1.97	&	3.5	&	$-$27.3	\\
1995.799	&	14.5	&	1.90	&	1.4	&	$-$26.3	\\
1995.829	&	4.8	&	1.80	&	1.4	&	$-$40.1	\\
1995.853	&	8.0	&	2.27	&	1.4	&	$-$14.9	\\
1995.873	&	4.8	&	1.82	&	2.3	&	$-$20.9	\\
1995.875	&	4.8	&	1.89	&	2.4	&	$-$20.8	\\
1995.884	&	8.0	&	2.20	&	2.1	&	$-$46.2	\\
1995.900	&	4.8	&	1.86	&	1.7	&	1.3	\\
1995.911	&	14.5	&	2.32	&	1.4	&	$-$6.9	\\
1995.916	&	4.8	&	1.98	&	2.8	&	14.1	\\
1995.922	&	8.0	&	2.40	&	2.6	&	$-$27.3	\\
1995.927	&	14.5	&	2.72	&	2.4	&	$-$3.2	\\
1995.933	&	14.5	&	2.55	&	2.6	&	3.8	\\
1995.944	&	4.8	&	2.01	&	1.4	&	$-$16.7	\\
1995.949	&	14.5	&	2.64	&	2.3	&	20.9	\\
1995.958	&	4.8	&	2.07	&	1.7	&	1.6	\\
1995.960	&	4.8	&	1.96	&	1.8	&	3.1	\\
1995.963	&	8.0	&	2.40	&	2.9	&	$-$13.3	\\
1995.971	&	8.0	&	2.52	&	3.5	&	$-$7.4	\\
1995.979	&	8.0	&	2.55	&	2.8	&	$-$4.3	\\
1995.985	&	8.0	&	2.48	&	4.1	&	$-$17.2	\\
1995.993	&	8.0	&	2.47	&	3.0	&	$-$17.3	\\
1996.004	&	8.0	&	2.39	&	2.9	&	$-$19.6	\\
1996.018	&	8.0	&	2.02	&	3.5	&	$-$0.1	\\
1996.020	&	8.0	&	2.20	&	3.6	&	$-$2.3	\\
1996.040	&	14.5	&	2.50	&	3.4	&	23.8	\\
1996.048	&	4.8	&	1.95	&	3.0	&	$-$9.5	\\
1996.056	&	14.5	&	2.11	&	2.6	&	25.1	\\
1996.061	&	14.5	&	2.46	&	2.3	&	26.0	\\
1996.067	&	4.8	&	1.84	&	2.7	&	$-$7.0	\\
1996.070	&	4.8	&	1.79	&	3.7	&	$-$4.8	\\
1996.075	&	8.0	&	2.28	&	3.5	&	4.0	\\
1996.078	&	8.0	&	2.32	&	3.9	&	6.2	\\
1996.081	&	8.0	&	2.14	&	2.8	&	2.1	\\
1996.086	&	14.5	&	2.36	&	2.9	&	6.7	\\
1996.094	&	8.0	&	2.14	&	2.8	&	$-$6.8	\\
1996.100	&	8.0	&	2.12	&	1.8	&	$-$8.2	\\
1996.102	&	8.0	&	2.19	&	5.3	&	$-$8.2	\\
1996.105	&	8.0	&	1.99	&	2.9	&	$-$1.8	\\
1996.119	&	14.5	&	2.29	&	2.8	&	$-$0.5	\\
1996.135	&	8.0	&	2.04	&	3.3	&	0.8	\\
1996.138	&	14.5	&	1.84	&	3.1	&	$-$3.1	\\
1996.146	&	4.8	&	1.88	&	5.6	&	$-$1.6	\\
1996.165	&	14.5	&	2.14	&	3.7	&	2.9	\\
1996.168	&	8.0	&	2.00	&	3.0	&	$-$10.4	\\
1996.190	&	14.5	&	2.05	&	3.4	&	27.0	\\
1996.204	&	8.0	&	1.69	&	3.1	&	$-$9.6	\\
1996.209	&	14.5	&	1.80	&	3.0	&	7.3	\\
1996.223	&	14.5	&	1.99	&	3.2	&	$-$15.7	\\
1996.228	&	14.5	&	1.85	&	1.9	&	9.9	\\
1996.231	&	8.0	&	1.58	&	5.1	&	$-$21.1	\\
1996.239	&	8.0	&	1.51	&	4.1	&	$-$17.4	\\
1996.242	&	14.5	&	1.96	&	3.3	&	2.8	\\
1996.250	&	4.8	&	1.59	&	4.8	&	1.4	\\
1996.255	&	8.0	&	1.64	&	4.3	&	0.0	\\
1996.264	&	14.5	&	1.57	&	2.4	&	1.6	\\
1996.275	&	8.0	&	1.58	&	2.6	&	$-$30.8	\\
1996.280	&	4.8	&	1.38	&	4.9	&	$-$1.6	\\
1996.296	&	14.5	&	1.51	&	3.6	&	$-$5.2	\\
1996.316	&	4.8	&	1.49	&	4.5	&	$-$9.3	\\
1996.321	&	8.0	&	1.71	&	3.2	&	$-$18.9	\\
1996.324	&	8.0	&	1.84	&	2.8	&	$-$35.6	\\
1996.346	&	8.0	&	1.81	&	2.5	&	$-$26.1	\\
1996.359	&	8.0	&	1.94	&	2.0	&	$-$7.5	\\
1996.367	&	8.0	&	1.87	&	4.3	&	8.3	\\
1996.381	&	8.0	&	1.72	&	3.1	&	25.6	\\
1996.387	&	14.5	&	1.93	&	2.6	&	11.1	\\
1996.395	&	14.5	&	1.78	&	2.9	&	36.4	\\
1996.428	&	14.5	&	1.52	&	2.7	&	$-$12.7	\\
1996.449	&	14.5	&	1.52	&	3.3	&	$-$14.9	\\
1996.499	&	8.0	&	1.24	&	7.3	&	$-$26.2	\\
1996.643	&	8.0	&	1.54	&	6.8	&	$-$14.4	\\
1996.649	&	14.5	&	1.35	&	3.8	&	$-$8.7	\\
1996.660	&	8.0	&	1.23	&	8.0	&	$-$20.2	\\
1996.679	&	14.5	&	1.49	&	4.9	&	$-$13.8	\\
1996.712	&	14.5	&	2.00	&	3.9	&	$-$8.6	\\
1996.717	&	8.0	&	1.49	&	4.4	&	$-$24.4	\\
1996.750	&	8.0	&	1.69	&	1.7	&	$-$40.5	\\
1996.783	&	8.0	&	1.83	&	2.7	&	6.1	\\
1996.802	&	14.5	&	2.02	&	2.5	&	20.9	\\
1996.807	&	8.0	&	1.79	&	3.3	&	$-$5.0	\\
1996.840	&	4.8	&	1.70	&	4.8	&	8.4	\\
1996.843	&	4.8	&	1.60	&	3.8	&	12.6	\\
1996.859	&	14.5	&	1.75	&	2.2	&	13.2	\\
1996.889	&	4.8	&	1.49	&	2.9	&	9.5	\\
1996.922	&	4.8	&	1.41	&	3.2	&	20.5	\\
1996.925	&	14.5	&	1.89	&	1.9	&	80.9	\\
1996.947	&	4.8	&	1.49	&	2.8	&	5.4	\\
1996.952	&	4.8	&	1.51	&	2.2	&	$-$4.1	\\
1996.955	&	14.5	&	1.79	&	3.0	&	94.7	\\
1997.018	&	8.0	&	1.65	&	4.9	&	$-$24.0	\\
1997.023	&	14.5	&	1.41	&	1.8	&	50.5	\\
1997.059	&	4.8	&	1.28	&	3.0	&	12.8	\\
1997.084	&	14.5	&	1.78	&	2.5	&	9.6	\\
1997.089	&	4.8	&	1.45	&	1.7	&	$-$4.7	\\
1997.116	&	4.8	&	1.31	&	3.8	&	8.6	\\
1997.127	&	14.5	&	1.50	&	2.5	&	$-$15.3	\\
1997.133	&	14.5	&	1.61	&	2.2	&	0.0	\\
1997.138	&	4.8	&	1.34	&	2.5	&	$-$8.7	\\
1997.166	&	4.8	&	1.32	&	2.0	&	$-$10.8	\\
1997.185	&	14.5	&	1.51	&	2.8	&	0.6	\\
1997.193	&	8.0	&	1.45	&	2.2	&	$-$60.8	\\
1997.223	&	14.5	&	1.55	&	1.6	&	$-$10.9	\\
1997.226	&	14.5	&	1.62	&	3.0	&	19.2	\\
1997.242	&	14.5	&	1.57	&	4.3	&	$-$25.3	\\
1997.251	&	14.5	&	1.62	&	2.8	&	$-$0.7	\\
1997.286	&	4.8	&	1.23	&	1.6	&	18.6	\\
1997.308	&	14.5	&	1.76	&	2.4	&	29.3	\\
1997.316	&	14.5	&	1.32	&	2.2	&	20.9	\\
1997.325	&	4.8	&	1.34	&	2.9	&	$-$22.4	\\
1997.327	&	4.8	&	1.34	&	2.8	&	$-$27.8	\\
1997.352	&	4.8	&	1.32	&	3.3	&	15.1	\\
1997.358	&	14.5	&	1.70	&	4.7	&	51.1	\\
1997.366	&	4.8	&	1.02	&	5.3	&	8.0	\\
1997.368	&	4.8	&	1.37	&	5.3	&	0.4	\\
1997.390	&	14.5	&	1.91	&	3.8	&	40.9	\\
1997.396	&	14.5	&	1.76	&	3.6	&	32.7	\\
1997.407	&	4.8	&	1.20	&	2.6	&	93.7	\\
1997.423	&	14.5	&	1.63	&	1.7	&	12.9	\\
1997.453	&	14.5	&	1.47	&	3.1	&	18.7	\\
1997.678	&	4.8	&	1.22	&	2.3	&	25.4	\\
1997.686	&	8.0	&	1.47	&	2.9	&	36.8	\\
1997.722	&	4.8	&	1.48	&	3.1	&	13.4	\\
1997.741	&	14.5	&	1.79	&	2.3	&	14.8	\\
1997.834	&	4.8	&	1.31	&	2.2	&	26.0	\\
1997.873	&	8.0	&	1.56	&	4.6	&	140.2	\\
1997.897	&	4.8	&	1.46	&	3.4	&	73.7	\\
1997.905	&	8.0	&	1.57	&	2.9	&	100.5	\\
1997.925	&	4.8	&	1.37	&	5.1	&	86.6	\\
1997.927	&	4.8	&	1.53	&	3.8	&	82.4	\\
1997.938	&	14.5	&	2.42	&	2.8	&	71.4	\\
1997.960	&	14.5	&	1.79	&	1.9	&	57.7	\\
1997.971	&	8.0	&	1.79	&	3.5	&	95.9	\\
1997.977	&	4.8	&	1.63	&	2.2	&	96.1	\\
1997.985	&	14.5	&	2.28	&	2.6	&	147.6	\\
1998.023	&	4.8	&	1.40	&	3.4	&	116.1	\\
1998.026	&	4.8	&	1.36	&	4.3	&	109.1	\\
1998.064	&	4.8	&	1.31	&	2.8	&	103.7	\\
1998.103	&	8.0	&	1.86	&	4.1	&	99.3	\\
1998.105	&	8.0	&	2.07	&	3.5	&	105.9	\\
1998.108	&	8.0	&	2.30	&	4.4	&	119.6	\\
1998.114	&	4.8	&	1.62	&	3.5	&	111.3	\\
1998.119	&	4.8	&	1.65	&	3.5	&	107.0	\\
1998.136	&	4.8	&	1.59	&	1.9	&	132.7	\\
1998.138	&	8.0	&	1.72	&	2.8	&	101.4	\\
1998.152	&	8.0	&	1.99	&	2.6	&	123.5	\\
1998.155	&	8.0	&	1.69	&	2.8	&	144.5	\\
1998.160	&	8.0	&	1.77	&	3.4	&	125.0	\\
1998.163	&	4.8	&	1.52	&	2.4	&	126.7	\\
1998.171	&	4.8	&	1.58	&	2.7	&	122.6	\\
1998.215	&	4.8	&	1.75	&	1.2	&	122.3	\\
1998.234	&	4.8	&	1.58	&	2.5	&	123.5	\\
1998.237	&	4.8	&	1.45	&	2.4	&	115.7	\\
1998.240	&	4.8	&	1.70	&	1.5	&	125.7	\\
1998.267	&	4.8	&	1.92	&	1.3	&	121.4	\\
1998.270	&	4.8	&	1.88	&	1.0	&	128.5	\\
1998.308	&	4.8	&	1.89	&	1.4	&	142.0	\\
1998.338	&	8.0	&	2.25	&	3.1	&	141.8	\\
1998.344	&	4.8	&	1.85	&	1.7	&	145.6	\\
1998.382	&	4.8	&	1.70	&	1.6	&	123.8	\\
1998.385	&	4.8	&	1.81	&	2.2	&	145.0	\\
1998.401	&	14.5	&	1.96	&	1.5	&	202.5	\\
1998.404	&	4.8	&	1.69	&	3.3	&	115.6	\\
1998.407	&	4.8	&	1.67	&	3.2	&	128.6	\\
1998.415	&	4.8	&	1.74	&	1.7	&	143.3	\\
1998.440	&	4.8	&	1.92	&	2.7	&	147.9	\\
1998.453	&	8.0	&	1.82	&	2.6	&	183.1	\\
1998.459	&	4.8	&	1.69	&	2.7	&	157.3	\\
1998.467	&	14.5	&	2.14	&	1.8	&	172.8	\\
1998.475	&	8.0	&	2.06	&	2.5	&	174.0	\\
1998.481	&	4.8	&	1.74	&	2.5	&	160.3	\\
1998.492	&	14.5	&	2.34	&	1.5	&	190.2	\\
1998.697	&	4.8	&	2.14	&	0.8	&	177.1	\\
1998.711	&	8.0	&	1.70	&	5.5	&	138.6	\\
1998.722	&	4.8	&	1.70	&	4.3	&	134.2	\\
1998.774	&	14.5	&	2.05	&	2.6	&	132.6	\\
1998.826	&	8.0	&	1.68	&	2.5	&	141.7	\\
1998.963	&	8.0	&	1.62	&	3.8	&	129.7	\\
1999.026	&	8.0	&	1.76	&	1.9	&	132.3	\\
1999.042	&	4.8	&	1.72	&	2.5	&	123.3	\\
1999.067	&	4.8	&	1.68	&	2.1	&	120.3	\\
1999.084	&	4.8	&	1.82	&	3.5	&	94.7	\\
1999.092	&	4.8	&	1.79	&	2.4	&	119.0	\\
1999.127	&	8.0	&	1.93	&	5.9	&	119.0	\\
1999.144	&	14.5	&	2.49	&	1.4	&	85.5	\\
1999.166	&	4.8	&	1.79	&	2.3	&	140.5	\\
1999.204	&	14.5	&	1.86	&	2.3	&	51.8	\\
1999.289	&	4.8	&	1.48	&	2.0	&	$-$14.2	\\
1999.292	&	4.8	&	1.87	&	2.1	&	$-$15.1	\\
1999.295	&	4.8	&	1.79	&	1.5	&	$-$18.8	\\
1999.396	&	8.0	&	2.00	&	6.5	&	$-$32.5	\\
1999.423	&	8.0	&	1.93	&	4.4	&	4.4	\\
1999.442	&	14.5	&	2.42	&	3.3	&	18.9	\\
1999.475	&	14.5	&	2.20	&	3.6	&	16.5	\\
1999.481	&	14.5	&	2.32	&	4.1	&	20.4	\\
1999.500	&	8.0	&	1.94	&	3.6	&	$-$0.5	\\
1999.508	&	14.5	&	2.33	&	5.4	&	26.9	\\
1999.533	&	8.0	&	2.08	&	3.3	&	$-$13.9	\\
1999.536	&	14.5	&	1.86	&	3.1	&	14.7	\\
1999.538	&	14.5	&	2.08	&	3.7	&	12.5	\\
1999.675	&	14.5	&	1.98	&	1.2	&	17.2	\\
1999.678	&	4.8	&	2.06	&	2.9	&	$-$69.7	\\
1999.725	&	4.8	&	2.08	&	1.9	&	$-$76.5	\\
1999.733	&	8.0	&	2.01	&	4.7	&	$-$71.5	\\
1999.752	&	4.8	&	2.00	&	2.6	&	$-$74.0	\\
1999.755	&	4.8	&	2.31	&	2.7	&	$-$70.1	\\
1999.758	&	4.8	&	1.65	&	4.7	&	$-$75.1	\\
1999.763	&	4.8	&	1.80	&	7.4	&	$-$72.8	\\
1999.766	&	8.0	&	2.40	&	2.7	&	$-$35.1	\\
1999.771	&	14.5	&	2.08	&	1.4	&	$-$77.7	\\
1999.774	&	14.5	&	2.30	&	2.0	&	$-$80.3	\\
1999.779	&	8.0	&	2.18	&	2.7	&	$-$45.7	\\
1999.782	&	8.0	&	2.41	&	3.0	&	$-$41.8	\\
1999.790	&	14.5	&	2.20	&	1.3	&	$-$36.5	\\
1999.799	&	4.8	&	2.19	&	3.6	&	$-$60.5	\\
1999.801	&	4.8	&	2.22	&	2.9	&	$-$57.0	\\
1999.812	&	14.5	&	2.33	&	1.0	&	$-$52.9	\\
1999.829	&	8.0	&	2.21	&	1.5	&	$-$70.1	\\
1999.834	&	8.0	&	2.43	&	4.7	&	$-$57.7	\\
1999.862	&	4.8	&	2.24	&	3.9	&	$-$62.5	\\
1999.878	&	8.0	&	2.78	&	3.0	&	$-$69.6	\\
1999.886	&	4.8	&	2.44	&	5.5	&	$-$62.8	\\
1999.892	&	4.8	&	2.41	&	5.9	&	$-$64.5	\\
1999.897	&	14.5	&	2.68	&	5.3	&	$-$60.9	\\
1999.903	&	8.0	&	2.53	&	5.4	&	$-$62.3	\\
1999.905	&	14.5	&	2.71	&	4.8	&	$-$65.0	\\
1999.916	&	14.5	&	2.78	&	4.7	&	$-$72.0	\\
1999.922	&	4.8	&	2.57	&	6.9	&	$-$62.3	\\
1999.925	&	4.8	&	2.59	&	6.1	&	$-$63.3	\\
1999.927	&	4.8	&	2.68	&	6.9	&	$-$57.2	\\
1999.938	&	8.0	&	2.62	&	6.1	&	$-$52.4	\\
1999.944	&	14.5	&	2.83	&	4.3	&	$-$47.2	\\
1999.947	&	14.5	&	2.77	&	3.7	&	$-$48.2	\\
1999.960	&	8.0	&	3.10	&	7.7	&	$-$86.7	\\
1999.966	&	4.8	&	2.72	&	5.2	&	$-$57.4	\\
1999.974	&	14.5	&	2.83	&	4.9	&	$-$52.1	\\
1999.977	&	14.5	&	2.88	&	5.3	&	$-$49.9	\\
1999.982	&	14.5	&	2.23	&	12.1	&	$-$116.8	\\
2000.007	&	14.5	&	2.77	&	5.6	&	$-$42.8	\\
2000.012	&	14.5	&	2.69	&	3.6	&	$-$53.6	\\
2000.015	&	8.0	&	3.00	&	6.8	&	$-$36.3	\\
2000.020	&	8.0	&	2.70	&	5.4	&	$-$54.9	\\
2000.026	&	4.8	&	2.42	&	5.8	&	$-$53.6	\\
2000.029	&	4.8	&	2.81	&	7.2	&	$-$45.2	\\
2000.037	&	14.5	&	2.56	&	5.5	&	$-$54.3	\\
2000.040	&	14.5	&	2.45	&	2.2	&	$-$88.9	\\
2000.086	&	8.0	&	2.65	&	6.2	&	$-$50.3	\\
2000.105	&	14.5	&	2.42	&	4.4	&	$-$49.5	\\
2000.124	&	8.0	&	2.42	&	6.2	&	$-$65.4	\\
2000.130	&	14.5	&	2.28	&	4.5	&	$-$44.9	\\
2000.146	&	8.0	&	1.79	&	7.5	&	$-$42.2	\\
2000.149	&	4.8	&	2.27	&	4.6	&	$-$40.5	\\
2000.157	&	4.8	&	2.25	&	6.2	&	$-$38.2	\\
2000.160	&	4.8	&	2.32	&	4.0	&	$-$32.0	\\
2000.160	&	14.5	&	2.13	&	3.2	&	$-$38.5	\\
2000.168	&	14.5	&	2.18	&	3.5	&	$-$26.0	\\
2000.171	&	8.0	&	2.09	&	3.5	&	$-$42.4	\\
2000.173	&	8.0	&	2.65	&	4.1	&	$-$48.9	\\
2000.179	&	14.5	&	2.11	&	3.9	&	$-$41.0	\\
2000.184	&	14.5	&	2.08	&	3.4	&	$-$29.7	\\
2000.187	&	4.8	&	2.23	&	5.3	&	$-$31.8	\\
2000.190	&	4.8	&	2.22	&	4.5	&	$-$34.8	\\
2000.198	&	8.0	&	2.00	&	2.6	&	$-$44.3	\\
2000.204	&	14.5	&	1.90	&	5.0	&	$-$44.5	\\
2000.209	&	14.5	&	1.96	&	2.6	&	$-$45.9	\\
2000.214	&	14.5	&	2.00	&	3.3	&	$-$57.1	\\
2000.223	&	4.8	&	1.59	&	6.4	&	$-$34.0	\\
2000.228	&	14.5	&	1.88	&	3.4	&	$-$49.7	\\
2000.234	&	14.5	&	1.76	&	2.8	&	$-$44.1	\\
2000.236	&	14.5	&	1.79	&	2.3	&	$-$40.9	\\
2000.242	&	14.5	&	1.66	&	3.1	&	$-$59.6	\\
2000.299	&	4.8	&	1.58	&	6.3	&	$-$46.4	\\
2000.310	&	14.5	&	1.49	&	4.7	&	$-$50.4	\\
2000.324	&	14.5	&	1.55	&	2.2	&	$-$70.6	\\
2000.329	&	8.0	&	1.68	&	2.7	&	$-$53.0	\\
2000.329	&	14.5	&	1.47	&	4.2	&	$-$55.4	\\
2000.335	&	8.0	&	1.37	&	4.3	&	$-$61.1	\\
2000.343	&	14.5	&	1.39	&	4.3	&	$-$64.3	\\
2000.389	&	8.0	&	1.32	&	3.6	&	$-$45.8	\\
2000.395	&	8.0	&	1.20	&	7.2	&	$-$60.7	\\
2000.398	&	4.8	&	1.26	&	3.6	&	$-$47.5	\\
2000.400	&	4.8	&	1.28	&	3.9	&	$-$53.3	\\
2000.422	&	14.5	&	1.51	&	4.2	&	$-$69.3	\\
2000.433	&	8.0	&	1.29	&	5.9	&	$-$54.8	\\
2000.436	&	4.8	&	1.22	&	3.6	&	$-$51.6	\\
2000.441	&	4.8	&	1.20	&	3.2	&	$-$60.8	\\
2000.458	&	14.5	&	1.32	&	6.1	&	$-$80.4	\\
2000.474	&	4.8	&	1.17	&	3.4	&	$-$56.4	\\
2000.477	&	4.8	&	1.21	&	3.5	&	$-$49.6	\\
2000.480	&	4.8	&	1.18	&	3.6	&	$-$50.4	\\
2000.537	&	8.0	&	1.33	&	6.4	&	$-$45.8	\\
2000.665	&	8.0	&	1.15	&	4.1	&	$-$21.8	\\
2000.714	&	8.0	&	1.44	&	2.9	&	$-$22.4	\\
2000.755	&	4.8	&	1.17	&	6.0	&	134.8	\\
2000.761	&	14.5	&	1.93	&	8.7	&	$-$14.6	\\
2000.764	&	8.0	&	1.36	&	4.9	&	93.0	\\
2000.772	&	8.0	&	1.42	&	2.0	&	7.8	\\
2000.783	&	14.5	&	1.74	&	1.7	&	16.7	\\
2000.805	&	8.0	&	1.59	&	3.0	&	125.2	\\
2000.835	&	4.8	&	1.40	&	5.4	&	157.6	\\
2000.862	&	14.5	&	2.15	&	2.3	&	135.6	\\
2000.873	&	4.8	&	1.51	&	1.9	&	161.6	\\
2000.900	&	4.8	&	1.56	&	2.8	&	162.3	\\
2000.911	&	14.5	&	2.22	&	1.9	&	164.1	\\
2000.919	&	8.0	&	1.47	&	6.4	&	109.9	\\
2000.933	&	4.8	&	1.58	&	2.8	&	149.9	\\
2000.939	&	14.5	&	2.31	&	6.6	&	48.5	\\
2000.949	&	14.5	&	2.46	&	1.2	&	117.0	\\
2000.969	&	14.5	&	2.18	&	2.0	&	100.7	\\
2001.001	&	14.5	&	2.50	&	3.2	&	97.7	\\
2001.007	&	14.5	&	2.44	&	2.5	&	122.2	\\
2001.018	&	4.8	&	1.64	&	3.9	&	146.1	\\
2001.026	&	8.0	&	2.25	&	3.6	&	152.8	\\
2001.029	&	8.0	&	2.83	&	2.0	&	144.9	\\
2001.045	&	14.5	&	2.59	&	2.9	&	143.3	\\
2001.048	&	4.8	&	1.78	&	2.9	&	144.4	\\
2001.059	&	4.8	&	1.78	&	3.0	&	147.5	\\
2001.062	&	8.0	&	2.04	&	1.9	&	132.2	\\
2001.078	&	14.5	&	2.67	&	2.1	&	139.6	\\
2001.086	&	4.8	&	1.80	&	3.1	&	155.3	\\
2001.089	&	4.8	&	1.71	&	4.2	&	139.3	\\
2001.092	&	4.8	&	1.67	&	2.3	&	149.0	\\
2001.097	&	4.8	&	1.92	&	2.0	&	150.0	\\
2001.119	&	8.0	&	2.24	&	2.4	&	136.2	\\
2001.147	&	8.0	&	2.19	&	2.3	&	121.5	\\
2001.149	&	14.5	&	2.68	&	3.6	&	124.8	\\
2001.171	&	4.8	&	2.00	&	2.0	&	131.8	\\
2001.177	&	4.8	&	2.01	&	2.5	&	133.2	\\
2001.182	&	8.0	&	2.39	&	2.1	&	126.7	\\
2001.196	&	14.5	&	3.02	&	1.6	&	126.5	\\
2001.218	&	14.5	&	3.06	&	3.0	&	118.1	\\
2001.223	&	8.0	&	2.60	&	1.8	&	119.8	\\
2001.229	&	4.8	&	2.18	&	2.4	&	137.2	\\
2001.232	&	4.8	&	2.08	&	2.4	&	134.7	\\
2001.234	&	14.5	&	3.12	&	2.3	&	117.8	\\
2001.240	&	4.8	&	2.15	&	2.4	&	139.8	\\
2001.242	&	4.8	&	2.17	&	2.8	&	149.0	\\
2001.248	&	14.5	&	3.10	&	3.0	&	107.2	\\
2001.256	&	14.5	&	3.13	&	2.9	&	124.5	\\
2001.262	&	8.0	&	2.49	&	2.0	&	129.9	\\
2001.270	&	4.8	&	2.11	&	3.0	&	154.7	\\
2001.273	&	4.8	&	2.18	&	2.8	&	146.7	\\
2001.275	&	14.5	&	3.30	&	3.4	&	137.7	\\
2001.284	&	14.5	&	3.31	&	3.6	&	144.1	\\
2001.297	&	14.5	&	3.37	&	3.8	&	144.1	\\
2001.300	&	14.5	&	3.63	&	9.7	&	181.0	\\
2001.333	&	4.8	&	2.27	&	2.8	&	148.7	\\
2001.338	&	14.5	&	3.60	&	3.6	&	126.0	\\
2001.349	&	4.8	&	2.27	&	3.1	&	154.9	\\
2001.374	&	14.5	&	3.93	&	2.5	&	154.7	\\
2001.382	&	8.0	&	2.96	&	2.7	&	159.9	\\
2001.385	&	8.0	&	2.75	&	2.8	&	167.5	\\
2001.393	&	4.8	&	2.34	&	4.0	&	162.7	\\
2001.396	&	14.5	&	3.78	&	3.5	&	162.5	\\
2001.412	&	14.5	&	3.89	&	2.2	&	157.5	\\
2001.418	&	4.8	&	2.33	&	3.8	&	156.9	\\
2001.423	&	8.0	&	2.60	&	3.5	&	158.8	\\
2001.432	&	14.5	&	3.88	&	2.5	&	156.8	\\
2001.437	&	14.5	&	3.83	&	2.1	&	152.1	\\
2001.442	&	8.0	&	2.87	&	2.3	&	165.7	\\
2001.445	&	8.0	&	2.89	&	2.5	&	158.8	\\
2001.448	&	4.8	&	2.52	&	3.9	&	155.1	\\
2001.456	&	14.5	&	3.61	&	2.7	&	160.9	\\
2001.464	&	8.0	&	3.16	&	3.3	&	170.3	\\
2001.473	&	14.5	&	3.52	&	4.4	&	174.5	\\
2001.478	&	14.5	&	3.57	&	2.9	&	171.0	\\
2001.484	&	8.0	&	2.95	&	4.0	&	158.9	\\
2001.486	&	4.8	&	2.30	&	5.0	&	167.4	\\
2001.492	&	4.8	&	2.38	&	4.3	&	170.4	\\
2001.500	&	14.5	&	3.55	&	2.0	&	177.9	\\
2001.642	&	14.5	&	3.46	&	4.4	&	161.8	\\
2001.662	&	14.5	&	3.33	&	3.4	&	167.5	\\
2001.664	&	8.0	&	2.98	&	4.5	&	156.5	\\
2001.673	&	14.5	&	3.45	&	2.6	&	171.0	\\
2001.678	&	14.5	&	3.47	&	2.7	&	174.7	\\
2001.681	&	4.8	&	2.58	&	5.1	&	175.3	\\
2001.695	&	8.0	&	3.27	&	2.7	&	168.1	\\
2001.708	&	14.5	&	3.83	&	4.5	&	176.9	\\
2001.714	&	14.5	&	3.77	&	3.5	&	172.1	\\
2001.725	&	8.0	&	2.83	&	3.3	&	163.3	\\
2001.730	&	8.0	&	3.57	&	4.7	&	172.0	\\
2001.736	&	14.5	&	3.64	&	3.1	&	181.5	\\
2001.741	&	14.5	&	3.76	&	2.8	&	182.5	\\
2001.771	&	4.8	&	2.34	&	6.6	&	162.7	\\
2001.796	&	8.0	&	2.97	&	4.3	&	164.2	\\
2001.810	&	14.5	&	3.14	&	3.9	&	169.7	\\
2001.812	&	4.8	&	2.43	&	5.4	&	171.3	\\
2001.842	&	14.5	&	3.05	&	2.2	&	169.2	\\
2001.853	&	8.0	&	2.90	&	3.7	&	177.9	\\
2001.862	&	4.8	&	2.34	&	6.3	&	168.1	\\
2001.867	&	14.5	&	2.96	&	3.5	&	173.4	\\
2001.870	&	14.5	&	2.93	&	6.5	&	165.0	\\
2001.875	&	8.0	&	2.64	&	4.4	&	172.5	\\
2001.884	&	4.8	&	2.48	&	5.0	&	171.1	\\
2001.892	&	14.5	&	2.82	&	3.6	&	178.4	\\
2001.897	&	14.5	&	2.87	&	3.4	&	182.9	\\
2001.916	&	4.8	&	2.26	&	5.0	&	169.2	\\
2001.925	&	14.5	&	2.88	&	3.8	&	179.0	\\
2001.930	&	14.5	&	2.92	&	4.2	&	172.9	\\
2001.933	&	8.0	&	2.67	&	4.8	&	171.5	\\
2001.944	&	4.8	&	2.18	&	5.6	&	173.3	\\
2001.952	&	4.8	&	2.15	&	4.7	&	171.9	\\
2001.963	&	4.8	&	2.17	&	4.0	&	167.4	\\
2001.966	&	8.0	&	2.54	&	5.8	&	161.9	\\
2001.971	&	14.5	&	2.79	&	3.9	&	180.9	\\
2002.004	&	14.5	&	2.88	&	5.1	&	165.5	\\
2002.010	&	4.8	&	2.23	&	5.3	&	165.9	\\
2002.012	&	4.8	&	2.13	&	5.0	&	167.5	\\
2002.026	&	8.0	&	2.91	&	4.7	&	163.4	\\
2002.051	&	14.5	&	2.92	&	6.4	&	159.6	\\
2002.067	&	8.0	&	2.76	&	4.2	&	158.6	\\
2002.070	&	4.8	&	2.34	&	3.0	&	159.8	\\
2002.073	&	4.8	&	2.20	&	3.0	&	156.9	\\
2002.097	&	8.0	&	2.71	&	4.0	&	156.0	\\
2002.103	&	14.5	&	2.75	&	3.6	&	158.2	\\
2002.111	&	4.8	&	2.12	&	4.1	&	164.7	\\
2002.116	&	4.8	&	2.15	&	4.0	&	156.0	\\
2002.119	&	4.8	&	2.35	&	3.9	&	160.3	\\
2002.125	&	8.0	&	2.50	&	4.3	&	151.8	\\
2002.136	&	14.5	&	2.76	&	1.9	&	162.8	\\
2002.138	&	4.8	&	2.26	&	5.2	&	156.8	\\
2002.141	&	4.8	&	2.52	&	2.7	&	167.9	\\
2002.147	&	4.8	&	2.38	&	3.3	&	160.2	\\
2002.149	&	8.0	&	2.62	&	3.2	&	138.3	\\
2002.152	&	14.5	&	2.73	&	2.8	&	142.0	\\
2002.168	&	4.8	&	2.22	&	3.2	&	161.2	\\
2002.171	&	4.8	&	2.31	&	3.6	&	160.3	\\
2002.182	&	8.0	&	2.87	&	2.1	&	137.7	\\
2002.185	&	8.0	&	2.78	&	5.5	&	144.2	\\
2002.196	&	14.5	&	2.83	&	3.2	&	148.7	\\
2002.201	&	14.5	&	2.86	&	3.6	&	138.7	\\
2002.204	&	4.8	&	2.43	&	2.8	&	162.1	\\
2002.221	&	14.5	&	2.73	&	2.4	&	149.4	\\
2002.232	&	14.5	&	2.71	&	1.6	&	165.8	\\
2002.234	&	14.5	&	2.73	&	1.7	&	178.9	\\
2002.237	&	14.5	&	2.94	&	2.4	&	148.6	\\
2002.264	&	14.5	&	2.90	&	3.0	&	150.4	\\
2002.267	&	14.5	&	2.81	&	3.6	&	164.4	\\
2002.273	&	14.5	&	2.94	&	3.1	&	161.6	\\
2002.275	&	14.5	&	2.98	&	3.1	&	159.1	\\
2002.278	&	14.5	&	2.87	&	3.3	&	167.9	\\
2002.281	&	14.5	&	2.93	&	2.0	&	162.1	\\
2002.284	&	14.5	&	2.88	&	2.7	&	157.1	\\
2002.286	&	14.5	&	2.92	&	2.1	&	163.8	\\
2002.289	&	14.5	&	2.94	&	3.0	&	159.9	\\
2002.292	&	14.5	&	3.01	&	3.6	&	162.7	\\
2002.295	&	14.5	&	2.96	&	3.3	&	158.4	\\
2002.368	&	14.5	&	3.36	&	3.1	&	154.9	\\
2002.379	&	14.5	&	3.36	&	1.6	&	133.3	\\
2002.385	&	14.5	&	3.28	&	1.3	&	126.2	\\
2002.390	&	14.5	&	3.22	&	1.5	&	122.8	\\
2002.412	&	14.5	&	3.11	&	1.8	&	147.1	\\
2002.418	&	14.5	&	3.23	&	1.1	&	139.9	\\
2002.426	&	14.5	&	3.63	&	3.4	&	112.3	\\
2002.440	&	4.8	&	2.52	&	1.3	&	179.7	\\
2002.453	&	14.5	&	3.25	&	3.3	&	161.8	\\
2002.467	&	8.0	&	3.04	&	3.1	&	130.0	\\
2002.486	&	14.5	&	3.53	&	2.0	&	163.5	\\
2002.525	&	14.5	&	3.32	&	2.5	&	118.8	\\
2002.527	&	14.5	&	4.12	&	1.7	&	104.0	\\
2002.700	&	4.8	&	2.37	&	3.9	&	47.0	\\
2002.733	&	14.5	&	3.94	&	0.7	&	27.2	\\
2002.736	&	14.5	&	3.82	&	1.1	&	28.4	\\
2002.747	&	8.0	&	3.11	&	2.1	&	$-$14.3	\\
2002.768	&	14.5	&	4.19	&	1.9	&	12.4	\\
2002.777	&	8.0	&	3.07	&	3.3	&	$-$17.6	\\
2002.779	&	8.0	&	2.76	&	3.3	&	$-$20.6	\\
2002.793	&	4.8	&	2.20	&	2.5	&	$-$6.0	\\
2002.796	&	4.8	&	2.22	&	2.3	&	6.3	\\
2002.812	&	8.0	&	3.33	&	1.9	&	$-$37.4	\\
2002.829	&	4.8	&	2.14	&	2.3	&	3.4	\\
2002.856	&	14.5	&	3.94	&	2.9	&	12.0	\\
2002.867	&	8.0	&	2.96	&	3.2	&	$-$11.2	\\
2002.884	&	14.5	&	4.03	&	2.6	&	19.0	\\
2002.895	&	4.8	&	2.18	&	1.7	&	$-$7.8	\\
2002.911	&	14.5	&	3.40	&	5.2	&	21.1	\\
2002.933	&	8.0	&	2.78	&	3.3	&	$-$7.3	\\
2002.938	&	4.8	&	2.09	&	2.4	&	$-$18.8	\\
2002.947	&	14.5	&	3.15	&	2.8	&	$-$1.0	\\
2002.952	&	14.5	&	3.11	&	4.0	&	$-$3.5	\\
2002.955	&	14.5	&	3.00	&	3.7	&	$-$5.5	\\
2002.963	&	4.8	&	2.02	&	3.1	&	$-$17.4	\\
2002.968	&	4.8	&	2.29	&	2.7	&	$-$14.9	\\
2002.974	&	14.5	&	2.88	&	3.6	&	$-$13.6	\\
2003.004	&	14.5	&	2.68	&	3.9	&	$-$13.5	\\
2003.010	&	8.0	&	2.48	&	3.9	&	$-$20.4	\\
2003.012	&	8.0	&	2.40	&	4.5	&	$-$21.9	\\
2003.023	&	4.8	&	1.95	&	3.9	&	$-$22.8	\\
2003.034	&	14.5	&	2.46	&	3.4	&	$-$9.9	\\
2003.042	&	8.0	&	2.24	&	3.1	&	$-$20.1	\\
2003.053	&	4.8	&	1.92	&	2.8	&	$-$20.1	\\
2003.062	&	14.5	&	2.55	&	1.1	&	16.6	\\
2003.081	&	8.0	&	2.11	&	4.5	&	$-$23.6	\\
2003.084	&	8.0	&	1.92	&	3.7	&	$-$25.8	\\
2003.097	&	4.8	&	1.81	&	2.3	&	$-$9.1	\\
2003.108	&	14.5	&	2.44	&	4.1	&	$-$3.3	\\
2003.133	&	14.5	&	2.37	&	4.7	&	$-$15.5	\\
2003.138	&	14.5	&	2.18	&	4.2	&	$-$4.8	\\
2003.149	&	14.5	&	2.33	&	2.5	&	$-$77.5	\\
2003.166	&	14.5	&	2.47	&	6.6	&	$-$74.7	\\
2003.179	&	14.5	&	2.04	&	6.8	&	$-$81.3	\\
2003.185	&	14.5	&	2.30	&	5.4	&	$-$72.3	\\
2003.188	&	8.0	&	2.05	&	5.3	&	$-$2.5	\\
2003.193	&	14.5	&	2.15	&	4.3	&	8.7	\\
2003.201	&	14.5	&	2.62	&	5.1	&	$-$17.3	\\
2003.207	&	14.5	&	2.21	&	3.4	&	$-$15.2	\\
2003.210	&	8.0	&	1.97	&	4.1	&	$-$2.2	\\
2003.223	&	14.5	&	2.43	&	2.2	&	3.5	\\
2003.232	&	14.5	&	2.51	&	2.0	&	$-$1.6	\\
2003.234	&	14.5	&	2.53	&	3.5	&	$-$12.5	\\
2003.245	&	14.5	&	2.57	&	2.1	&	0.0	\\
2003.270	&	4.8	&	1.75	&	1.9	&	$-$22.1	\\
2003.273	&	14.5	&	3.65	&	2.3	&	11.9	\\
2003.275	&	4.8	&	1.94	&	2.7	&	$-$2.2	\\
2003.281	&	4.8	&	1.77	&	2.1	&	$-$11.3	\\
2003.292	&	14.5	&	3.76	&	1.8	&	$-$7.0	\\
2003.308	&	14.5	&	3.82	&	1.8	&	16.4	\\
2003.314	&	14.5	&	3.55	&	1.7	&	0.2	\\
2003.316	&	14.5	&	3.57	&	1.8	&	22.1	\\
2003.322	&	14.5	&	3.26	&	2.3	&	2.5	\\
2003.330	&	4.8	&	1.99	&	3.2	&	1.9	\\
2003.333	&	4.8	&	2.05	&	2.6	&	4.2	\\
2003.336	&	14.5	&	3.42	&	2.3	&	5.4	\\
2003.347	&	14.5	&	3.33	&	3.2	&	$-$3.1	\\
2003.352	&	14.5	&	3.36	&	3.0	&	$-$22.3	\\
2003.360	&	14.5	&	3.00	&	5.0	&	$-$48.4	\\
2003.390	&	4.8	&	1.97	&	1.5	&	$-$14.3	\\
2003.404	&	4.8	&	2.00	&	1.4	&	$-$13.6	\\
2003.432	&	8.0	&	2.32	&	4.2	&	$-$11.8	\\
2003.434	&	8.0	&	2.59	&	3.4	&	$-$9.6	\\
2003.442	&	14.5	&	2.82	&	2.9	&	$-$35.9	\\
2003.451	&	14.5	&	2.90	&	2.8	&	$-$33.5	\\
2003.453	&	4.8	&	2.03	&	3.4	&	5.4	\\
2003.456	&	4.8	&	1.84	&	3.8	&	$-$22.1	\\
2003.467	&	14.5	&	2.73	&	2.4	&	$-$50.3	\\
2003.473	&	14.5	&	2.69	&	2.9	&	$-$34.5	\\
2003.478	&	8.0	&	2.34	&	2.5	&	$-$11.8	\\
2003.486	&	4.8	&	1.97	&	2.5	&	$-$12.4	\\
2003.489	&	4.8	&	2.05	&	2.1	&	$-$20.9	\\
2003.503	&	14.5	&	2.66	&	3.1	&	$-$32.4	\\
2003.514	&	8.0	&	2.41	&	3.8	&	$-$35.0	\\
2003.536	&	8.0	&	2.41	&	4.6	&	$-$28.8	\\
2003.670	&	14.5	&	2.83	&	4.0	&	$-$28.1	\\
2003.697	&	14.5	&	2.05	&	4.1	&	$-$36.9	\\
2003.700	&	14.5	&	2.28	&	4.8	&	$-$38.0	\\
2003.708	&	8.0	&	2.18	&	5.8	&	$-$33.1	\\
2003.719	&	14.5	&	3.00	&	4.4	&	$-$44.3	\\
2003.725	&	14.5	&	3.34	&	10.7	&	$-$42.5	\\
2003.727	&	8.0	&	2.50	&	4.1	&	$-$41.1	\\
2003.741	&	14.5	&	2.67	&	5.0	&	$-$42.6	\\
2003.747	&	14.5	&	2.93	&	6.0	&	$-$53.3	\\
2003.749	&	8.0	&	2.96	&	3.3	&	$-$49.0	\\
2003.766	&	14.5	&	2.52	&	3.7	&	$-$45.9	\\
2003.804	&	8.0	&	2.91	&	4.5	&	$-$42.8	\\
2003.807	&	14.5	&	3.71	&	2.5	&	$-$43.0	\\
2003.823	&	8.0	&	3.03	&	3.7	&	$-$40.0	\\
2003.826	&	8.0	&	3.23	&	4.5	&	$-$38.3	\\
2003.829	&	14.5	&	3.60	&	3.7	&	$-$32.1	\\
2003.853	&	14.5	&	4.96	&	3.1	&	$-$23.2	\\
2003.859	&	14.5	&	4.96	&	3.0	&	$-$8.2	\\
2003.875	&	14.5	&	4.69	&	1.8	&	2.5	\\
2003.889	&	8.0	&	3.56	&	4.4	&	$-$25.3	\\
2003.895	&	4.8	&	2.58	&	2.2	&	$-$21.8	\\
2003.900	&	4.8	&	2.63	&	4.1	&	$-$29.1	\\
2003.922	&	14.5	&	5.87	&	4.5	&	$-$31.1	\\
2003.925	&	8.0	&	4.36	&	4.8	&	$-$37.2	\\
2003.927	&	4.8	&	2.73	&	4.7	&	$-$32.1	\\
2003.938	&	14.5	&	4.99	&	3.9	&	$-$28.4	\\
2003.958	&	8.0	&	3.48	&	3.7	&	$-$27.0	\\
2003.963	&	4.8	&	2.71	&	3.7	&	$-$35.0	\\
2004.020	&	8.0	&	4.03	&	2.6	&	$-$18.9	\\
2004.029	&	4.8	&	2.96	&	3.7	&	$-$25.4	\\
2004.056	&	14.5	&	4.76	&	2.4	&	$-$6.0	\\
2004.064	&	4.8	&	3.01	&	3.4	&	$-$29.6	\\
2004.089	&	8.0	&	4.09	&	1.5	&	$-$23.0	\\
2004.105	&	14.5	&	4.95	&	1.7	&	$-$85.2	\\
2004.127	&	14.5	&	4.66	&	1.5	&	47.5	\\
2004.152	&	4.8	&	3.01	&	2.0	&	$-$14.8	\\
2004.160	&	8.0	&	3.63	&	1.0	&	$-$10.5	\\
2004.165	&	14.5	&	4.58	&	0.8	&	47.6	\\
2004.168	&	14.5	&	4.88	&	2.6	&	$-$13.5	\\
2004.179	&	4.8	&	2.85	&	1.8	&	$-$21.7	\\
2004.182	&	4.8	&	2.91	&	2.0	&	$-$3.2	\\
2004.212	&	14.5	&	4.60	&	1.9	&	53.1	\\
2004.225	&	4.8	&	2.79	&	1.0	&	$-$5.4	\\
2004.242	&	4.8	&	2.63	&	2.5	&	7.2	\\
2004.275	&	14.5	&	4.65	&	2.1	&	3.3	\\
2004.299	&	8.0	&	3.42	&	3.4	&	1.9	\\
2004.307	&	4.8	&	2.60	&	2.1	&	$-$20.1	\\
2004.310	&	4.8	&	2.68	&	2.1	&	$-$14.1	\\
2004.335	&	14.5	&	4.14	&	4.2	&	16.6	\\
2004.346	&	8.0	&	3.04	&	4.9	&	3.2	\\
2004.348	&	4.8	&	2.48	&	4.1	&	$-$4.7	\\
2004.351	&	4.8	&	2.59	&	3.8	&	$-$5.7	\\
2004.392	&	8.0	&	3.30	&	3.4	&	4.7	\\
2004.395	&	4.8	&	2.49	&	4.9	&	$-$2.5	\\
2004.417	&	14.5	&	4.19	&	5.1	&	17.9	\\
2004.430	&	8.0	&	3.08	&	4.7	&	16.4	\\
2004.444	&	4.8	&	2.19	&	3.2	&	$-$6.0	\\
2004.469	&	14.5	&	3.79	&	3.6	&	13.1	\\
2004.496	&	4.8	&	2.29	&	2.2	&	$-$14.4	\\
2004.510	&	14.5	&	3.74	&	2.1	&	21.9	\\
2004.520	&	8.0	&	2.73	&	1.7	&	$-$14.5	\\
2004.671	&	8.0	&	2.45	&	4.5	&	$-$31.9	\\
2004.693	&	14.5	&	3.68	&	3.8	&	$-$36.2	\\
2004.706	&	8.0	&	2.29	&	5.0	&	$-$31.7	\\
2004.720	&	4.8	&	1.88	&	5.2	&	$-$28.7	\\
2004.725	&	4.8	&	1.93	&	5.1	&	$-$22.6	\\
2004.739	&	14.5	&	3.66	&	3.9	&	$-$41.8	\\
2004.747	&	14.5	&	3.86	&	5.6	&	$-$33.1	\\
2004.758	&	8.0	&	2.58	&	6.4	&	$-$20.6	\\
2004.775	&	4.8	&	2.00	&	5.7	&	$-$28.5	\\
2004.786	&	14.5	&	3.80	&	5.3	&	$-$39.8	\\
2004.802	&	14.5	&	3.40	&	6.0	&	$-$34.6	\\
2004.829	&	4.8	&	1.72	&	5.6	&	$-$37.6	\\
2004.835	&	4.8	&	1.51	&	5.8	&	$-$34.0	\\
2004.837	&	4.8	&	1.12	&	7.6	&	$-$42.1	\\
2004.840	&	4.8	&	1.59	&	2.8	&	$-$51.7	\\
2004.843	&	4.8	&	1.75	&	4.2	&	$-$53.3	\\
2004.848	&	14.5	&	3.15	&	6.3	&	$-$33.6	\\
2004.859	&	8.0	&	2.29	&	4.7	&	$-$57.7	\\
2004.870	&	4.8	&	1.77	&	5.2	&	$-$38.7	\\
2004.873	&	4.8	&	1.82	&	6.4	&	$-$35.9	\\
2004.884	&	14.5	&	3.04	&	3.9	&	$-$36.1	\\
2004.887	&	14.5	&	3.10	&	6.9	&	$-$32.6	\\
2004.903	&	8.0	&	1.98	&	6.0	&	$-$64.7	\\
2004.906	&	4.8	&	1.89	&	5.8	&	$-$33.8	\\
2004.908	&	4.8	&	1.74	&	6.3	&	$-$33.6	\\
2004.911	&	4.8	&	1.75	&	6.4	&	$-$37.0	\\
2004.914	&	4.8	&	2.07	&	5.1	&	$-$40.8	\\
2004.922	&	14.5	&	2.34	&	7.8	&	$-$36.7	\\
2004.928	&	14.5	&	2.81	&	7.6	&	$-$39.3	\\
2004.947	&	8.0	&	2.08	&	7.0	&	$-$59.7	\\
2004.955	&	8.0	&	2.07	&	5.7	&	$-$66.3	\\
2004.958	&	14.5	&	2.44	&	7.2	&	$-$48.9	\\
2004.966	&	4.8	&	1.64	&	7.4	&	$-$45.5	\\
2004.969	&	4.8	&	1.73	&	5.6	&	$-$36.9	\\
2004.971	&	4.8	&	1.66	&	5.9	&	$-$36.9	\\
2005.007	&	14.5	&	2.74	&	6.7	&	$-$29.4	\\
2005.012	&	4.8	&	1.66	&	6.1	&	$-$36.5	\\
2005.018	&	4.8	&	1.68	&	5.6	&	$-$39.5	\\
2005.034	&	4.8	&	1.63	&	5.9	&	$-$34.0	\\
2005.040	&	8.0	&	1.93	&	2.7	&	$-$105.6	\\
2005.042	&	14.5	&	2.37	&	5.5	&	$-$43.7	\\
2005.081	&	14.5	&	2.38	&	7.1	&	$-$36.9	\\
2005.095	&	4.8	&	1.50	&	6.4	&	$-$38.4	\\
2005.097	&	4.8	&	1.66	&	5.9	&	$-$36.2	\\
2005.100	&	4.8	&	1.49	&	4.9	&	$-$37.6	\\
2005.103	&	4.8	&	1.48	&	5.1	&	$-$38.2	\\
2005.116	&	14.5	&	2.58	&	7.6	&	$-$40.8	\\
2005.136	&	14.5	&	2.46	&	6.1	&	$-$48.2	\\
2005.147	&	4.8	&	1.48	&	6.6	&	$-$37.9	\\
2005.149	&	4.8	&	1.58	&	5.8	&	$-$34.2	\\
2005.166	&	4.8	&	1.58	&	6.2	&	$-$38.1	\\
2005.177	&	8.0	&	1.86	&	6.3	&	$-$39.9	\\
2005.199	&	14.5	&	2.34	&	7.0	&	$-$35.8	\\
2005.210	&	4.8	&	1.69	&	5.5	&	$-$37.2	\\
2005.212	&	4.8	&	1.42	&	6.8	&	$-$30.8	\\
2005.215	&	4.8	&	1.82	&	5.8	&	$-$31.8	\\
2005.218	&	4.8	&	1.73	&	6.2	&	$-$49.5	\\
2005.223	&	8.0	&	1.64	&	5.3	&	$-$49.0	\\
2005.226	&	8.0	&	1.81	&	4.5	&	$-$46.8	\\
2005.229	&	4.8	&	1.58	&	4.9	&	$-$34.4	\\
2005.234	&	14.5	&	2.23	&	6.8	&	$-$45.5	\\
2005.240	&	14.5	&	2.28	&	4.1	&	$-$47.2	\\
2005.251	&	14.5	&	2.29	&	4.3	&	$-$43.7	\\
2005.256	&	14.5	&	2.22	&	5.2	&	$-$50.4	\\
2005.275	&	8.0	&	1.92	&	3.4	&	$-$49.1	\\
2005.278	&	14.5	&	2.17	&	4.6	&	$-$52.8	\\
2005.284	&	14.5	&	2.21	&	3.3	&	$-$45.8	\\
2005.297	&	14.5	&	2.34	&	4.8	&	$-$49.6	\\
2005.305	&	8.0	&	1.96	&	4.3	&	$-$58.1	\\
2005.325	&	14.5	&	2.49	&	5.5	&	$-$41.9	\\
2005.330	&	14.5	&	2.35	&	3.4	&	$-$43.8	\\
2005.333	&	14.5	&	2.20	&	7.0	&	$-$33.3	\\
2005.349	&	8.0	&	1.86	&	8.4	&	$-$48.1	\\
2005.352	&	8.0	&	1.94	&	5.0	&	$-$53.0	\\
2005.366	&	4.8	&	2.49	&	3.2	&	$-$42.4	\\
2005.368	&	14.5	&	2.40	&	6.1	&	$-$43.6	\\
2005.374	&	4.8	&	1.76	&	5.3	&	$-$32.0	\\
2005.377	&	4.8	&	1.74	&	6.4	&	$-$25.5	\\
2005.379	&	4.8	&	1.34	&	7.3	&	$-$30.1	\\
2005.385	&	14.5	&	2.61	&	5.7	&	$-$42.3	\\
2005.393	&	14.5	&	2.53	&	8.1	&	$-$35.0	\\
2005.396	&	14.5	&	2.33	&	6.0	&	$-$42.0	\\
2005.399	&	8.0	&	1.87	&	3.5	&	$-$30.9	\\
2005.418	&	4.8	&	1.81	&	5.8	&	$-$31.5	\\
2005.421	&	4.8	&	1.32	&	7.5	&	$-$35.3	\\
2005.423	&	4.8	&	1.68	&	5.5	&	$-$35.6	\\
2005.429	&	4.8	&	1.95	&	4.8	&	$-$33.0	\\
2005.432	&	14.5	&	2.59	&	4.4	&	$-$40.6	\\
2005.434	&	14.5	&	2.66	&	5.7	&	$-$42.8	\\
2005.442	&	14.5	&	2.90	&	6.7	&	$-$42.5	\\
2005.445	&	14.5	&	3.02	&	7.0	&	$-$48.6	\\
2005.448	&	14.5	&	2.60	&	5.5	&	$-$42.5	\\
2005.453	&	14.5	&	2.70	&	5.6	&	$-$43.9	\\
2005.478	&	4.8	&	1.57	&	6.0	&	$-$34.1	\\
2005.484	&	4.8	&	1.49	&	5.5	&	$-$31.4	\\
2005.492	&	14.5	&	2.86	&	4.2	&	$-$40.1	\\
2005.497	&	14.5	&	2.81	&	5.1	&	$-$36.0	\\
2005.500	&	14.5	&	2.85	&	4.0	&	$-$40.5	\\
2005.503	&	14.5	&	2.92	&	2.3	&	$-$25.9	\\
2005.640	&	8.0	&	2.03	&	6.5	&	$-$41.3	\\
2005.664	&	14.5	&	3.68	&	5.5	&	$-$49.7	\\
2005.667	&	14.5	&	3.31	&	4.9	&	$-$48.4	\\
2005.670	&	14.5	&	3.44	&	4.0	&	$-$51.9	\\
2005.684	&	8.0	&	2.79	&	5.7	&	$-$34.6	\\
2005.695	&	14.5	&	3.47	&	4.1	&	$-$55.7	\\
2005.700	&	14.5	&	3.69	&	3.6	&	$-$48.7	\\
2005.705	&	14.5	&	3.42	&	3.2	&	$-$51.0	\\
2005.711	&	4.8	&	2.10	&	5.3	&	$-$38.4	\\
2005.714	&	4.8	&	1.87	&	5.4	&	$-$36.5	\\
2005.733	&	8.0	&	2.80	&	3.5	&	$-$51.5	\\
2005.777	&	14.5	&	3.26	&	6.1	&	$-$41.1	\\
2005.779	&	14.5	&	3.12	&	7.1	&	$-$28.0	\\
2005.785	&	4.8	&	1.74	&	4.9	&	$-$34.5	\\
2005.793	&	4.8	&	1.65	&	6.9	&	$-$44.1	\\
2005.796	&	4.8	&	1.84	&	4.7	&	$-$37.4	\\
2005.804	&	14.5	&	3.20	&	6.4	&	$-$37.6	\\
2005.807	&	14.5	&	3.11	&	6.7	&	$-$39.6	\\
2005.810	&	14.5	&	2.79	&	6.1	&	$-$41.1	\\
2005.812	&	14.5	&	3.11	&	5.3	&	$-$36.3	\\
2005.815	&	14.5	&	3.15	&	6.8	&	$-$36.2	\\
2005.818	&	14.5	&	3.22	&	6.4	&	$-$36.4	\\
2005.821	&	14.5	&	3.11	&	5.9	&	$-$40.3	\\
2005.823	&	14.5	&	3.07	&	5.9	&	$-$38.6	\\
2005.829	&	14.5	&	3.17	&	5.7	&	$-$39.7	\\
2005.832	&	14.5	&	3.21	&	5.2	&	$-$36.8	\\
2005.834	&	14.5	&	3.86	&	3.6	&	$-$42.0	\\
2005.837	&	14.5	&	3.20	&	5.6	&	$-$33.3	\\
2005.862	&	4.8	&	1.81	&	4.3	&	$-$47.3	\\
2005.864	&	8.0	&	2.60	&	5.3	&	$-$53.4	\\
2005.884	&	14.5	&	3.70	&	5.2	&	$-$27.5	\\
2005.886	&	14.5	&	3.49	&	5.9	&	$-$25.6	\\
2005.892	&	14.5	&	3.65	&	4.6	&	$-$18.5	\\
2005.919	&	4.8	&	1.90	&	5.7	&	$-$43.1	\\
2005.925	&	4.8	&	2.01	&	5.4	&	$-$42.5	\\
2005.930	&	8.0	&	2.73	&	3.8	&	$-$49.8	\\
2005.949	&	14.5	&	3.40	&	4.0	&	$-$46.5	\\
2005.960	&	14.5	&	3.38	&	2.9	&	$-$38.4	\\
2005.963	&	4.8	&	2.01	&	3.2	&	$-$31.4	\\
2005.966	&	4.8	&	1.67	&	1.6	&	$-$51.2	\\
2005.968	&	4.8	&	1.94	&	2.8	&	$-$27.5	\\
2005.971	&	4.8	&	2.00	&	3.1	&	$-$32.6	\\
2005.974	&	8.0	&	2.60	&	2.7	&	$-$52.8	\\
2006.012	&	14.5	&	3.63	&	4.4	&	$-$29.8	\\
2006.021	&	14.5	&	4.03	&	2.8	&	$-$34.4	\\
2006.026	&	14.5	&	3.44	&	3.8	&	$-$23.8	\\
2006.029	&	14.5	&	3.32	&	3.6	&	$-$22.5	\\
2006.032	&	14.5	&	3.30	&	3.2	&	$-$19.9	\\
2006.034	&	4.8	&	2.11	&	3.2	&	$-$33.5	\\
2006.045	&	4.8	&	2.12	&	3.1	&	$-$38.1	\\
2006.051	&	4.8	&	2.02	&	4.6	&	$-$26.5	\\
2006.053	&	8.0	&	2.69	&	4.6	&	$-$44.5	\\
2006.059	&	8.0	&	2.56	&	2.6	&	$-$33.8	\\
2006.062	&	8.0	&	2.94	&	3.3	&	$-$48.0	\\
2006.064	&	14.5	&	3.25	&	3.9	&	$-$47.0	\\
2006.073	&	14.5	&	3.21	&	3.2	&	$-$41.5	\\
2006.075	&	14.5	&	3.32	&	2.7	&	$-$20.7	\\
2006.078	&	14.5	&	3.23	&	3.5	&	$-$39.4	\\
2006.084	&	4.8	&	2.05	&	4.5	&	$-$32.0	\\
2006.086	&	4.8	&	2.14	&	3.6	&	$-$32.9	\\
2006.089	&	4.8	&	2.18	&	3.9	&	$-$30.3	\\
2006.108	&	14.5	&	3.05	&	3.1	&	$-$48.2	\\
2006.111	&	14.5	&	2.95	&	1.4	&	$-$50.6	\\
2006.119	&	14.5	&	2.85	&	5.6	&	$-$51.0	\\
2006.122	&	14.5	&	2.99	&	2.5	&	$-$50.2	\\
2006.125	&	14.5	&	2.87	&	3.7	&	$-$41.4	\\
2006.160	&	4.8	&	2.10	&	4.0	&	$-$41.2	\\
2006.168	&	4.8	&	2.29	&	3.4	&	$-$37.9	\\
2006.171	&	4.8	&	2.20	&	3.2	&	$-$38.6	\\
2006.182	&	14.5	&	3.70	&	2.1	&	$-$55.9	\\
2006.190	&	14.5	&	4.14	&	2.3	&	$-$36.4	\\
2006.201	&	14.5	&	4.01	&	3.2	&	$-$39.7	\\
2006.204	&	14.5	&	3.84	&	1.5	&	$-$64.7	\\
2006.210	&	4.8	&	2.15	&	3.0	&	$-$42.5	\\
2006.212	&	4.8	&	2.22	&	2.0	&	$-$33.2	\\
2006.215	&	4.8	&	2.32	&	2.5	&	$-$39.2	\\
2006.218	&	4.8	&	2.27	&	1.8	&	$-$39.5	\\
2006.229	&	8.0	&	3.05	&	1.5	&	$-$20.5	\\
2006.232	&	14.5	&	4.01	&	1.4	&	$-$31.8	\\
2006.234	&	14.5	&	3.93	&	0.9	&	$-$44.8	\\
2006.237	&	14.5	&	4.00	&	1.7	&	$-$51.3	\\
2006.240	&	14.5	&	3.96	&	2.6	&	$-$37.5	\\
2006.242	&	14.5	&	4.15	&	2.1	&	$-$45.0	\\
2006.245	&	14.5	&	4.02	&	2.7	&	$-$41.5	\\
2006.251	&	14.5	&	4.16	&	3.4	&	$-$40.0	\\
2006.253	&	14.5	&	4.27	&	2.8	&	$-$31.2	\\
2006.256	&	14.5	&	4.21	&	2.8	&	$-$35.5	\\
2006.259	&	14.5	&	4.49	&	2.9	&	$-$27.8	\\
2006.264	&	8.0	&	3.32	&	3.2	&	$-$29.8	\\
2006.270	&	8.0	&	3.30	&	2.5	&	$-$24.8	\\
2006.273	&	4.8	&	2.17	&	2.6	&	$-$32.7	\\
2006.275	&	4.8	&	2.24	&	3.6	&	$-$28.1	\\
2006.278	&	14.5	&	5.46	&	2.0	&	$-$8.4	\\
2006.407	&	14.5	&	5.88	&	4.0	&	$-$6.8	\\
2006.418	&	4.8	&	2.43	&	2.0	&	$-$17.3	\\
2006.423	&	4.8	&	2.72	&	2.1	&	$-$15.5	\\
2006.426	&	4.8	&	2.65	&	2.9	&	$-$16.0	\\
2006.440	&	8.0	&	3.86	&	1.1	&	46.3	\\
2006.448	&	14.5	&	5.12	&	1.7	&	$-$16.5	\\
2006.475	&	14.5	&	4.39	&	1.4	&	$-$52.0	\\
2006.486	&	4.8	&	2.69	&	2.1	&	$-$9.5	\\
2006.492	&	4.8	&	2.77	&	2.1	&	$-$7.2	\\
2006.495	&	4.8	&	2.77	&	2.3	&	$-$2.9	\\
2006.497	&	4.8	&	2.61	&	1.9	&	$-$8.1	\\
2006.538	&	14.5	&	3.95	&	1.7	&	25.1	\\
2006.541	&	14.5	&	3.96	&	2.7	&	17.3	\\
2006.544	&	14.5	&	3.86	&	1.9	&	20.6	\\
2006.692	&	8.0	&	3.06	&	2.9	&	$-$25.3	\\
2006.708	&	8.0	&	3.10	&	1.1	&	$-$11.9	\\
2006.716	&	4.8	&	2.25	&	2.0	&	$-$14.4	\\
2006.719	&	4.8	&	2.40	&	1.9	&	$-$32.1	\\
2006.722	&	4.8	&	2.34	&	1.9	&	$-$24.2	\\
2006.725	&	14.5	&	3.22	&	3.3	&	$-$4.3	\\
2006.727	&	14.5	&	3.18	&	3.6	&	5.8	\\
2006.733	&	14.5	&	2.82	&	5.9	&	0.6	\\
2006.736	&	14.5	&	2.78	&	3.9	&	$-$9.8	\\
2006.747	&	4.8	&	2.39	&	2.2	&	$-$11.8	\\
2006.749	&	4.8	&	2.24	&	2.0	&	$-$8.9	\\
2006.755	&	4.8	&	2.07	&	2.5	&	$-$21.6	\\
2006.771	&	8.0	&	2.75	&	3.2	&	$-$17.8	\\
2006.790	&	4.8	&	2.44	&	2.3	&	$-$36.1	\\
2006.796	&	4.8	&	2.30	&	2.2	&	$-$32.8	\\
2006.801	&	14.5	&	3.01	&	2.8	&	3.6	\\
2006.807	&	8.0	&	2.58	&	1.4	&	30.4	\\
2006.810	&	8.0	&	2.68	&	2.1	&	$-$4.8	\\
2006.815	&	8.0	&	2.34	&	2.7	&	$-$10.5	\\
2006.818	&	8.0	&	2.48	&	2.5	&	$-$4.6	\\
2006.826	&	14.5	&	3.00	&	2.3	&	2.8	\\
2006.842	&	8.0	&	2.54	&	2.4	&	$-$29.7	\\
2006.848	&	8.0	&	2.55	&	2.4	&	$-$32.0	\\
2006.856	&	8.0	&	2.21	&	3.9	&	$-$21.3	\\
2006.862	&	4.8	&	2.05	&	3.2	&	$-$29.9	\\
2006.867	&	4.8	&	2.39	&	3.8	&	$-$17.8	\\
2006.878	&	14.5	&	3.05	&	2.6	&	1.6	\\
2006.881	&	14.5	&	3.02	&	3.6	&	7.1	\\
2006.884	&	14.5	&	3.13	&	3.4	&	4.0	\\
2006.886	&	14.5	&	3.07	&	2.8	&	$-$18.6	\\
2006.892	&	14.5	&	3.07	&	1.7	&	1.3	\\
2006.900	&	8.0	&	2.41	&	2.9	&	$-$16.7	\\
2006.905	&	8.0	&	2.81	&	2.3	&	$-$2.5	\\
2006.908	&	4.8	&	2.16	&	3.2	&	$-$19.9	\\
2006.925	&	4.8	&	2.06	&	4.0	&	$-$22.8	\\
2006.933	&	14.5	&	3.52	&	4.2	&	$-$10.9	\\
2006.941	&	14.5	&	3.09	&	2.5	&	$-$27.4	\\
2006.944	&	14.5	&	3.23	&	4.1	&	5.6	\\
2006.947	&	14.5	&	3.40	&	2.5	&	2.5	\\
2006.952	&	8.0	&	2.71	&	1.8	&	$-$22.5	\\
2006.968	&	4.8	&	2.12	&	4.0	&	$-$30.1	\\
2006.974	&	4.8	&	1.67	&	4.3	&	$-$30.8	\\
2007.007	&	14.5	&	2.94	&	3.6	&	$-$7.4	\\
2007.023	&	14.5	&	3.04	&	3.0	&	$-$2.5	\\
2007.026	&	14.5	&	3.17	&	3.9	&	7.5	\\
2007.029	&	14.5	&	3.09	&	4.2	&	4.2	\\
2007.062	&	14.5	&	2.99	&	6.9	&	$-$13.2	\\
2007.064	&	14.5	&	3.27	&	5.3	&	$-$18.0	\\
2007.067	&	14.5	&	2.96	&	7.8	&	$-$14.1	\\
2007.073	&	14.5	&	3.06	&	4.4	&	$-$9.8	\\
2007.081	&	14.5	&	3.64	&	4.6	&	$-$18.4	\\
2007.084	&	14.5	&	3.00	&	4.5	&	$-$17.7	\\
2007.097	&	4.8	&	2.37	&	3.1	&	$-$29.4	\\
2007.105	&	4.8	&	2.26	&	3.5	&	$-$33.5	\\
2007.111	&	4.8	&	2.29	&	3.9	&	$-$28.2	\\
2007.125	&	4.8	&	2.30	&	3.6	&	$-$32.8	\\
2007.127	&	4.8	&	2.10	&	3.3	&	$-$39.2	\\
2007.130	&	4.8	&	2.23	&	3.6	&	$-$33.1	\\
2007.136	&	4.8	&	2.09	&	3.4	&	$-$31.3	\\
2007.138	&	4.8	&	2.23	&	3.5	&	$-$30.3	\\
2007.147	&	8.0	&	2.58	&	4.7	&	$-$29.6	\\
2007.174	&	14.5	&	2.38	&	4.2	&	$-$14.6	\\
2007.182	&	14.5	&	1.82	&	5.3	&	$-$14.7	\\
2007.185	&	14.5	&	2.29	&	4.6	&	$-$18.3	\\
2007.188	&	14.5	&	2.05	&	8.0	&	$-$0.2	\\
2007.190	&	14.5	&	2.19	&	7.1	&	$-$12.0	\\
2007.193	&	8.0	&	2.32	&	6.7	&	$-$11.9	\\
2007.201	&	4.8	&	2.62	&	4.2	&	$-$30.3	\\
2007.204	&	4.8	&	1.90	&	5.2	&	$-$29.6	\\
2007.207	&	4.8	&	2.00	&	6.3	&	$-$26.5	\\
2007.210	&	4.8	&	1.94	&	4.8	&	$-$30.9	\\
2007.212	&	4.8	&	1.97	&	6.1	&	$-$24.8	\\
2007.215	&	4.8	&	1.90	&	5.8	&	$-$28.6	\\
2007.218	&	14.5	&	2.11	&	5.0	&	$-$12.5	\\
2007.226	&	14.5	&	2.40	&	7.3	&	$-$13.8	\\
2007.232	&	14.5	&	2.05	&	6.1	&	$-$10.7	\\
2007.234	&	14.5	&	2.21	&	4.6	&	$-$13.0	\\
2007.237	&	14.5	&	2.02	&	7.8	&	$-$1.3	\\
2007.242	&	4.8	&	1.93	&	5.3	&	$-$27.3	\\
2007.245	&	4.8	&	1.76	&	5.6	&	$-$26.9	\\
2007.248	&	4.8	&	1.89	&	5.8	&	$-$23.4	\\
2007.251	&	4.8	&	1.90	&	5.7	&	$-$24.9	\\
2007.253	&	4.8	&	1.90	&	5.3	&	$-$25.9	\\
2007.256	&	4.8	&	1.91	&	5.7	&	$-$24.6	\\
2007.264	&	14.5	&	1.93	&	6.6	&	$-$19.7	\\
2007.270	&	14.5	&	1.88	&	4.3	&	2.8	\\
2007.275	&	14.5	&	1.86	&	7.1	&	$-$16.5	\\
2007.281	&	14.5	&	1.89	&	8.6	&	$-$9.3	\\
2007.286	&	14.5	&	1.83	&	6.9	&	$-$11.5	\\
2007.289	&	8.0	&	1.72	&	6.6	&	$-$22.3	\\
2007.303	&	14.5	&	1.93	&	6.7	&	$-$17.1	\\
2007.311	&	4.8	&	1.80	&	7.2	&	$-$28.1	\\
2007.330	&	14.5	&	1.62	&	9.4	&	$-$17.8	\\
2007.338	&	8.0	&	1.77	&	7.6	&	$-$31.0	\\
2007.341	&	14.5	&	1.86	&	6.3	&	$-$12.6	\\
2007.347	&	4.8	&	1.69	&	6.4	&	$-$26.2	\\
2007.349	&	4.8	&	1.67	&	6.8	&	$-$29.2	\\
2007.355	&	4.8	&	1.71	&	6.5	&	$-$28.9	\\
2007.366	&	8.0	&	2.00	&	9.3	&	$-$21.5	\\
2007.385	&	14.5	&	2.40	&	10.0	&	$-$48.7	\\
2007.390	&	14.5	&	1.92	&	6.9	&	$-$23.5	\\
2007.407	&	4.8	&	1.78	&	5.5	&	$-$29.0	\\
2007.410	&	4.8	&	1.66	&	6.2	&	$-$25.8	\\
2007.412	&	14.5	&	1.95	&	7.0	&	$-$17.6	\\
2007.426	&	8.0	&	1.75	&	5.3	&	$-$29.2	\\
2007.440	&	14.5	&	1.87	&	4.2	&	$-$3.4	\\
2007.445	&	14.5	&	1.63	&	6.1	&	$-$26.1	\\
2007.451	&	14.5	&	2.20	&	5.7	&	$-$12.2	\\
2007.456	&	14.5	&	2.14	&	7.3	&	$-$22.4	\\
2007.470	&	4.8	&	1.86	&	5.4	&	$-$22.5	\\
2007.473	&	4.8	&	1.75	&	5.0	&	$-$28.3	\\
2007.475	&	4.8	&	1.62	&	5.0	&	$-$28.6	\\
2007.478	&	4.8	&	1.76	&	5.0	&	$-$26.1	\\
2007.481	&	4.8	&	1.61	&	6.0	&	$-$28.1	\\
2007.495	&	8.0	&	1.66	&	6.3	&	$-$43.1	\\
2007.497	&	8.0	&	1.76	&	4.6	&	$-$29.7	\\
2007.500	&	14.5	&	1.51	&	3.9	&	$-$40.8	\\
2007.505	&	14.5	&	1.60	&	8.8	&	$-$16.7	\\
2007.516	&	14.5	&	1.55	&	3.9	&	$-$11.1	\\
2007.522	&	14.5	&	1.83	&	7.1	&	$-$51.1	\\
2007.689	&	4.8	&	1.50	&	7.0	&	$-$20.9	\\
2007.695	&	4.8	&	1.79	&	4.7	&	$-$19.2	\\
2007.700	&	4.8	&	1.83	&	5.7	&	$-$26.9	\\
2007.719	&	8.0	&	2.00	&	4.9	&	$-$19.0	\\
2007.722	&	14.5	&	2.24	&	6.2	&	$-$16.9	\\
2007.733	&	14.5	&	1.98	&	5.3	&	$-$30.2	\\
2007.741	&	4.8	&	1.64	&	5.0	&	$-$26.4	\\
2007.744	&	4.8	&	1.72	&	5.3	&	$-$24.5	\\
2007.747	&	4.8	&	1.77	&	5.9	&	$-$30.3	\\
2007.749	&	4.8	&	2.09	&	4.3	&	$-$32.6	\\
2007.752	&	4.8	&	1.73	&	5.7	&	$-$29.3	\\
2007.755	&	8.0	&	2.00	&	3.9	&	$-$31.5	\\
2007.766	&	8.0	&	1.88	&	0.7	&	$-$73.1	\\
2007.782	&	14.5	&	2.44	&	5.5	&	$-$27.3	\\
2007.793	&	4.8	&	1.64	&	4.8	&	$-$31.3	\\
2007.804	&	4.8	&	1.54	&	6.7	&	$-$31.8	\\
2007.807	&	4.8	&	1.59	&	5.7	&	$-$27.9	\\
2007.810	&	4.8	&	1.59	&	5.3	&	$-$33.2	\\
2007.818	&	8.0	&	2.19	&	4.7	&	$-$34.6	\\
2007.821	&	8.0	&	1.98	&	8.9	&	$-$7.9	\\
2007.840	&	14.5	&	2.61	&	6.5	&	$-$31.1	\\
2007.845	&	4.8	&	1.74	&	5.3	&	$-$28.1	\\
2007.853	&	4.8	&	1.83	&	5.9	&	$-$28.4	\\
2007.856	&	4.8	&	1.74	&	5.0	&	$-$28.1	\\
2007.867	&	8.0	&	2.42	&	3.4	&	$-$32.0	\\
2007.881	&	14.5	&	2.68	&	6.5	&	$-$27.5	\\
2007.886	&	14.5	&	2.97	&	3.8	&	$-$25.5	\\
2007.903	&	4.8	&	1.82	&	5.8	&	$-$28.2	\\
2007.925	&	14.5	&	2.48	&	6.5	&	$-$18.5	\\
2007.930	&	14.5	&	2.46	&	5.0	&	$-$21.5	\\
2007.952	&	4.8	&	1.77	&	6.0	&	$-$25.3	\\
2007.966	&	8.0	&	2.27	&	6.8	&	$-$17.1	\\
2007.968	&	14.5	&	2.68	&	6.6	&	$-$18.9	\\
2007.974	&	14.5	&	2.71	&	6.4	&	$-$16.0	\\
2008.026	&	14.5	&	2.68	&	6.2	&	$-$26.9	\\
2008.031	&	14.5	&	2.80	&	6.7	&	$-$18.3	\\
2008.042	&	4.8	&	1.59	&	6.1	&	$-$33.6	\\
2008.070	&	8.0	&	2.37	&	4.5	&	$-$33.2	\\
2008.072	&	8.0	&	2.41	&	4.6	&	$-$29.3	\\
2008.124	&	14.5	&	2.81	&	5.2	&	$-$12.3	\\
2008.130	&	14.5	&	2.59	&	3.9	&	$-$24.2	\\
2008.160	&	8.0	&	2.16	&	4.5	&	$-$33.5	\\
2008.193	&	14.5	&	2.22	&	5.6	&	$-$33.3	\\
2008.255	&	14.5	&	2.64	&	4.1	&	$-$31.6	\\
2008.258	&	4.8	&	1.65	&	4.9	&	$-$32.3	\\
2008.261	&	4.8	&	1.62	&	4.9	&	$-$33.8	\\
2008.264	&	4.8	&	1.81	&	5.6	&	$-$32.5	\\
2008.288	&	8.0	&	2.65	&	3.6	&	$-$25.2	\\
2008.305	&	14.5	&	2.99	&	3.0	&	$-$22.8	\\
2008.313	&	4.8	&	1.96	&	3.2	&	$-$35.6	\\
2008.316	&	4.8	&	1.59	&	4.9	&	$-$34.7	\\
2008.329	&	8.0	&	2.54	&	3.1	&	$-$41.3	\\
2008.332	&	8.0	&	2.48	&	5.4	&	$-$30.0	\\
2008.346	&	14.5	&	3.18	&	3.3	&	$-$31.2	\\
2008.387	&	4.8	&	1.99	&	3.3	&	$-$48.7	\\
2008.392	&	14.5	&	3.21	&	4.8	&	$-$37.2	\\
2008.419	&	8.0	&	2.52	&	3.6	&	$-$38.8	\\
2008.447	&	14.5	&	3.37	&	4.6	&	$-$21.4	\\
2008.452	&	14.5	&	3.61	&	4.8	&	$-$24.1	\\
2008.455	&	14.5	&	3.71	&	4.4	&	$-$36.4	\\
2008.458	&	14.5	&	3.68	&	5.5	&	$-$31.6	\\
2008.460	&	14.5	&	3.58	&	3.5	&	$-$16.4	\\
2008.463	&	14.5	&	3.74	&	3.2	&	$-$33.0	\\
2008.488	&	14.5	&	4.32	&	2.7	&	$-$18.6	\\
2008.493	&	14.5	&	3.22	&	5.3	&	$-$16.2	\\
2008.499	&	8.0	&	2.72	&	3.3	&	$-$20.6	\\
2008.526	&	14.5	&	3.29	&	2.8	&	$-$13.6	\\
2008.654	&	14.5	&	2.95	&	2.4	&	$-$21.6	\\
2008.665	&	14.5	&	2.92	&	3.7	&	$-$16.2	\\
2008.671	&	14.5	&	2.92	&	2.8	&	$-$16.4	\\
2008.731	&	14.5	&	2.70	&	3.4	&	$-$24.5	\\
2008.736	&	14.5	&	3.03	&	4.5	&	$-$11.9	\\
2008.742	&	8.0	&	2.34	&	3.4	&	$-$43.6	\\
2008.764	&	14.5	&	2.60	&	4.8	&	$-$18.9	\\
2008.766	&	14.5	&	2.56	&	4.6	&	$-$19.7	\\
2008.783	&	8.0	&	2.32	&	2.4	&	$-$38.7	\\
2008.788	&	14.5	&	2.65	&	5.2	&	$-$12.0	\\
2008.807	&	14.5	&	2.70	&	5.5	&	12.6	\\
2008.840	&	8.0	&	2.57	&	3.0	&	$-$27.4	\\
2008.843	&	8.0	&	2.25	&	3.8	&	$-$30.0	\\
2008.846	&	14.5	&	2.68	&	4.6	&	$-$15.0	\\
2008.851	&	14.5	&	2.74	&	3.5	&	$-$9.7	\\
2008.854	&	4.8	&	1.84	&	4.4	&	$-$42.5	\\
2008.857	&	4.8	&	1.64	&	2.8	&	$-$50.7	\\
2008.859	&	4.8	&	1.82	&	3.2	&	$-$37.7	\\
2008.870	&	4.8	&	1.69	&	3.5	&	$-$35.9	\\
2008.887	&	14.5	&	2.67	&	6.4	&	$-$25.2	\\
2008.892	&	14.5	&	2.74	&	5.7	&	$-$21.7	\\
2008.898	&	14.5	&	2.75	&	4.4	&	$-$18.8	\\
2008.914	&	14.5	&	2.87	&	5.2	&	$-$21.1	\\
2008.919	&	14.5	&	2.66	&	4.0	&	$-$26.7	\\
2008.922	&	14.5	&	1.97	&	7.8	&	$-$15.8	\\
2008.936	&	8.0	&	2.11	&	4.5	&	$-$32.6	\\
2008.949	&	4.8	&	1.64	&	4.4	&	$-$45.1	\\
2008.969	&	14.5	&	2.97	&	4.5	&	$-$16.9	\\
2009.007	&	14.5	&	3.40	&	6.5	&	$-$21.0	\\
2009.012	&	14.5	&	3.44	&	4.7	&	$-$14.4	\\
2009.018	&	4.8	&	1.64	&	3.3	&	$-$35.0	\\
2009.081	&	4.8	&	1.76	&	3.6	&	$-$39.3	\\
2009.089	&	14.5	&	3.87	&	4.4	&	$-$14.4	\\
2009.095	&	8.0	&	2.08	&	4.2	&	$-$30.2	\\
2009.166	&	14.5	&	4.40	&	4.0	&	$-$21.0	\\
2009.171	&	4.8	&	1.76	&	2.8	&	$-$37.7	\\
2009.188	&	4.8	&	1.85	&	2.6	&	$-$30.1	\\
2009.212	&	8.0	&	3.02	&	2.7	&	$-$22.1	\\
2009.251	&	8.0	&	3.12	&	2.8	&	$-$30.6	\\
2009.289	&	8.0	&	3.17	&	1.8	&	$-$36.5	\\
2009.322	&	14.5	&	4.36	&	3.5	&	$-$21.6	\\
2009.330	&	8.0	&	3.07	&	4.2	&	$-$46.5	\\
2009.333	&	8.0	&	3.30	&	2.7	&	$-$41.6	\\
2009.355	&	4.8	&	1.99	&	2.5	&	$-$46.7	\\
2009.377	&	8.0	&	3.29	&	2.7	&	$-$45.0	\\
2009.379	&	8.0	&	2.73	&	1.6	&	$-$19.9	\\
2009.396	&	4.8	&	2.03	&	2.1	&	$-$52.8	\\
2009.412	&	14.5	&	4.43	&	4.6	&	$-$25.2	\\
2009.445	&	8.0	&	2.85	&	1.2	&	$-$21.1	\\
2009.448	&	8.0	&	2.90	&	3.5	&	$-$41.8	\\
2009.451	&	8.0	&	2.85	&	3.6	&	$-$22.6	\\
2009.456	&	8.0	&	2.74	&	1.9	&	$-$13.0	\\
2009.462	&	4.8	&	1.82	&	2.6	&	$-$30.0	\\
2009.467	&	4.8	&	2.12	&	2.5	&	$-$23.7	\\
2009.486	&	8.0	&	2.90	&	3.2	&	$-$38.9	\\
2009.489	&	8.0	&	2.92	&	1.4	&	$-$21.0	\\
2009.514	&	14.5	&	4.72	&	3.6	&	$-$25.3	\\
2009.684	&	8.0	&	3.45	&	2.8	&	$-$23.7	\\
2009.689	&	8.0	&	3.48	&	3.8	&	2.6	\\
2009.697	&	14.5	&	5.55	&	3.9	&	$-$23.5	\\
2009.714	&	8.0	&	3.48	&	4.0	&	$-$4.0	\\
2009.719	&	8.0	&	3.43	&	2.4	&	$-$14.7	\\
2009.727	&	4.8	&	2.21	&	2.1	&	$-$46.5	\\
2009.747	&	14.5	&	5.89	&	5.2	&	$-$18.7	\\
2009.763	&	8.0	&	3.75	&	3.5	&	$-$5.8	\\
2009.768	&	8.0	&	3.77	&	1.6	&	$-$12.2	\\
2009.771	&	4.8	&	2.04	&	1.9	&	$-$21.5	\\
2009.774	&	4.8	&	2.13	&	1.3	&	$-$38.1	\\
2009.785	&	14.5	&	6.28	&	7.3	&	$-$11.6	\\
2009.790	&	14.5	&	6.67	&	6.6	&	$-$11.8	\\
2009.793	&	14.5	&	6.35	&	7.3	&	$-$15.2	\\
2009.821	&	8.0	&	3.84	&	3.0	&	$-$7.8	\\
2009.842	&	4.8	&	2.39	&	1.5	&	$-$17.0	\\
2009.851	&	14.5	&	6.97	&	6.6	&	$-$8.9	\\
2009.856	&	14.5	&	6.67	&	6.2	&	$-$8.2	\\
2009.862	&	14.5	&	7.25	&	5.2	&	$-$12.6	\\
2009.864	&	8.0	&	4.10	&	3.0	&	0.2	\\
2009.870	&	8.0	&	4.16	&	3.8	&	$-$1.0	\\
2009.873	&	8.0	&	4.00	&	3.8	&	$-$2.8	\\
2009.889	&	14.5	&	7.64	&	7.3	&	$-$12.3	\\
2009.892	&	14.5	&	7.67	&	6.6	&	$-$11.9	\\
2009.895	&	14.5	&	7.82	&	6.8	&	$-$12.8	\\
2009.897	&	14.5	&	7.79	&	6.4	&	$-$11.6	\\
2009.905	&	14.5	&	8.78	&	6.0	&	$-$7.6	\\
2009.908	&	8.0	&	4.81	&	2.3	&	2.2	\\
2009.911	&	8.0	&	4.90	&	3.0	&	$-$34.8	\\
2009.916	&	8.0	&	5.17	&	2.6	&	3.0	\\
2009.919	&	8.0	&	4.75	&	3.3	&	$-$1.7	\\
2009.936	&	14.5	&	8.98	&	6.5	&	$-$8.1	\\
2009.949	&	14.5	&	8.97	&	6.0	&	$-$5.8	\\
2009.955	&	14.5	&	9.19	&	6.7	&	$-$6.9	\\
2009.958	&	14.5	&	9.08	&	6.2	&	$-$8.0	\\
2009.960	&	14.5	&	9.47	&	5.9	&	$-$8.7	\\
2009.963	&	8.0	&	5.42	&	2.4	&	$-$13.7	\\
2009.968	&	8.0	&	5.23	&	1.6	&	$-$16.9	\\
2010.007	&	14.5	&	9.97	&	3.9	&	$-$21.7	\\
2010.026	&	4.8	&	3.21	&	2.6	&	$-$30.3	\\
2010.029	&	4.8	&	3.20	&	2.1	&	$-$30.5	\\
2010.034	&	8.0	&	5.92	&	2.3	&	$-$1.5	\\
2010.037	&	8.0	&	5.90	&	1.6	&	3.5	\\
2010.040	&	8.0	&	6.23	&	1.5	&	4.4	\\
2010.042	&	8.0	&	6.04	&	1.5	&	6.5	\\
2010.048	&	8.0	&	6.17	&	1.9	&	6.5	\\
2010.056	&	14.5	&	9.39	&	3.0	&	$-$22.6	\\
2010.059	&	14.5	&	9.57	&	3.7	&	$-$15.9	\\
2010.062	&	14.5	&	9.53	&	3.7	&	$-$17.1	\\
2010.064	&	14.5	&	9.40	&	4.0	&	$-$15.6	\\
2010.070	&	4.8	&	3.85	&	1.6	&	$-$6.5	\\
2010.086	&	8.0	&	5.72	&	2.6	&	3.9	\\
2010.089	&	8.0	&	5.66	&	3.1	&	2.3	\\
2010.097	&	8.0	&	5.78	&	2.7	&	1.1	\\
2010.100	&	14.5	&	8.55	&	3.7	&	$-$2.3	\\
2010.103	&	14.5	&	8.35	&	3.8	&	0.3	\\
2010.105	&	14.5	&	8.31	&	3.9	&	2.1	\\
2010.108	&	14.5	&	8.40	&	3.5	&	$-$0.5	\\
2010.114	&	14.5	&	8.85	&	3.7	&	$-$1.9	\\
2010.116	&	14.5	&	8.14	&	3.3	&	3.9	\\
2010.122	&	8.0	&	5.88	&	2.0	&	$-$1.0	\\
2010.125	&	8.0	&	5.77	&	1.9	&	0.8	\\
2010.127	&	8.0	&	4.14	&	3.3	&	1.7	\\
2010.130	&	8.0	&	5.60	&	2.5	&	$-$4.2	\\
2010.138	&	4.8	&	3.45	&	2.6	&	$-$34.0	\\
2010.141	&	4.8	&	3.58	&	3.0	&	$-$34.7	\\
2010.147	&	4.8	&	3.35	&	2.9	&	$-$29.2	\\
2010.149	&	4.8	&	3.42	&	3.7	&	$-$39.6	\\
2010.163	&	4.8	&	3.30	&	1.6	&	$-$11.9	\\
2010.166	&	14.5	&	8.41	&	3.1	&	$-$14.7	\\
2010.168	&	14.5	&	8.74	&	3.1	&	$-$16.8	\\
2010.171	&	14.5	&	8.34	&	3.2	&	$-$9.9	\\
2010.177	&	14.5	&	8.32	&	3.1	&	$-$9.2	\\
2010.179	&	14.5	&	8.64	&	3.4	&	$-$7.8	\\
2010.185	&	8.0	&	6.03	&	0.5	&	$-$46.9	\\
2010.204	&	4.8	&	3.55	&	5.5	&	$-$31.4	\\
2010.210	&	4.8	&	3.92	&	0.6	&	5.9	\\
2010.212	&	14.5	&	8.03	&	4.0	&	$-$13.1	\\
2010.215	&	14.5	&	8.30	&	3.5	&	$-$17.0	\\
2010.221	&	8.0	&	6.05	&	1.3	&	$-$27.8	\\
2010.229	&	14.5	&	8.04	&	3.0	&	$-$13.6	\\
2010.232	&	14.5	&	7.84	&	3.0	&	$-$18.9	\\
2010.234	&	14.5	&	7.73	&	2.3	&	$-$8.3	\\
2010.251	&	14.5	&	7.71	&	0.8	&	$-$12.4	\\
2010.256	&	14.5	&	7.42	&	1.6	&	$-$20.8	\\
2010.259	&	14.5	&	7.46	&	1.1	&	$-$17.2	\\
2010.262	&	14.5	&	9.28	&	1.4	&	$-$12.9	\\
2010.264	&	14.5	&	7.60	&	1.5	&	$-$18.2	\\
2010.286	&	8.0	&	5.65	&	1.1	&	$-$9.7	\\
2010.297	&	14.5	&	5.93	&	3.0	&	$-$34.6	\\
2010.303	&	14.5	&	5.90	&	2.4	&	$-$35.9	\\
2010.305	&	14.5	&	5.78	&	2.1	&	$-$32.2	\\
2010.311	&	14.5	&	5.48	&	2.8	&	$-$29.2	\\
2010.319	&	8.0	&	5.20	&	1.2	&	$-$17.7	\\
2010.327	&	8.0	&	5.09	&	1.9	&	$-$14.0	\\
2010.341	&	14.5	&	5.25	&	1.6	&	$-$26.3	\\
2010.347	&	14.5	&	5.32	&	2.5	&	$-$32.0	\\
2010.355	&	14.5	&	5.02	&	2.3	&	$-$38.4	\\
2010.377	&	8.0	&	5.29	&	1.0	&	9.3	\\
2010.390	&	8.0	&	4.34	&	0.7	&	1.6	\\
2010.407	&	14.5	&	5.59	&	4.1	&	$-$6.0	\\
2010.423	&	8.0	&	4.59	&	2.5	&	$-$3.8	\\
2010.429	&	8.0	&	5.00	&	3.0	&	$-$23.4	\\
2010.432	&	8.0	&	4.46	&	3.1	&	$-$7.2	\\
2010.440	&	8.0	&	4.49	&	2.6	&	3.8	\\
2010.451	&	4.8	&	3.57	&	5.0	&	3.1	\\
2010.453	&	4.8	&	3.48	&	3.5	&	0.3	\\
2010.459	&	4.8	&	3.27	&	4.1	&	14.0	\\
2010.462	&	4.8	&	3.61	&	2.9	&	$-$10.1	\\
2010.484	&	4.8	&	3.63	&	2.9	&	$-$13.8	\\
2010.489	&	14.5	&	4.66	&	5.7	&	$-$33.8	\\
2010.492	&	14.5	&	4.93	&	4.1	&	$-$36.1	\\
2010.500	&	14.5	&	4.73	&	2.3	&	$-$30.6	\\
2010.503	&	14.5	&	4.78	&	2.9	&	$-$39.8	\\
2010.511	&	14.5	&	4.71	&	2.5	&	$-$35.4	\\
2010.538	&	8.0	&	4.61	&	2.5	&	$-$23.9	\\
2010.541	&	8.0	&	4.83	&	2.0	&	$-$26.4	\\
2010.705	&	14.5	&	3.21	&	6.8	&	$-$35.7	\\
2010.708	&	14.5	&	3.37	&	6.3	&	$-$32.9	\\
2010.758	&	4.8	&	2.67	&	3.0	&	$-$27.6	\\
2010.766	&	14.5	&	4.42	&	7.1	&	$-$29.8	\\
2010.768	&	14.5	&	4.73	&	7.0	&	$-$27.4	\\
2010.771	&	14.5	&	4.61	&	6.8	&	$-$32.8	\\
2010.774	&	14.5	&	4.72	&	6.7	&	$-$31.6	\\
2010.777	&	8.0	&	4.32	&	3.4	&	$-$24.5	\\
2010.779	&	8.0	&	4.31	&	3.9	&	$-$25.0	\\
2010.796	&	14.5	&	5.03	&	4.6	&	$-$38.8	\\
2010.801	&	14.5	&	5.14	&	5.1	&	$-$35.0	\\
2010.807	&	14.5	&	5.55	&	5.5	&	$-$33.9	\\
2010.810	&	4.8	&	3.24	&	2.7	&	$-$15.9	\\
2010.837	&	8.0	&	4.46	&	3.4	&	$-$38.4	\\
2010.840	&	8.0	&	4.45	&	4.1	&	$-$32.3	\\
2010.853	&	14.5	&	5.38	&	3.9	&	$-$29.8	\\
2010.856	&	14.5	&	5.36	&	3.9	&	$-$35.7	\\
2010.925	&	14.5	&	7.11	&	4.1	&	$-$40.9	\\
2010.930	&	14.5	&	7.28	&	3.8	&	$-$43.1	\\
2010.933	&	14.5	&	7.09	&	2.9	&	$-$40.9	\\
2010.936	&	14.5	&	7.38	&	3.9	&	$-$43.0	\\
2010.938	&	14.5	&	7.35	&	4.2	&	$-$46.4	\\
2010.944	&	8.0	&	6.58	&	1.9	&	$-$28.9	\\
2010.952	&	8.0	&	6.29	&	2.2	&	$-$27.3	\\
2010.960	&	4.8	&	4.84	&	3.6	&	$-$13.9	\\
2011.007	&	14.5	&	7.05	&	3.3	&	$-$46.7	\\
2011.010	&	14.5	&	7.01	&	3.4	&	$-$48.7	\\
2011.015	&	14.5	&	6.95	&	2.9	&	$-$53.2	\\
2011.053	&	14.5	&	7.49	&	3.0	&	$-$17.7	\\
2011.067	&	14.5	&	7.34	&	3.7	&	$-$32.2	\\
2011.070	&	14.5	&	7.30	&	2.8	&	$-$23.6	\\
2011.073	&	14.5	&	7.37	&	3.2	&	$-$23.2	\\
2011.084	&	8.0	&	6.26	&	1.7	&	$-$3.4	\\
2011.095	&	14.5	&	7.00	&	3.1	&	$-$4.6	\\
2011.103	&	8.0	&	6.23	&	0.9	&	$-$2.2	\\
2011.105	&	8.0	&	5.99	&	1.3	&	3.4	\\
2011.108	&	8.0	&	6.26	&	1.6	&	$-$3.9	\\
2011.114	&	8.0	&	6.13	&	1.6	&	4.1	\\
2011.116	&	4.8	&	4.71	&	1.2	&	2.0	\\
2011.119	&	4.8	&	4.70	&	1.3	&	$-$3.0	\\
2011.125	&	4.8	&	4.55	&	1.9	&	38.5	\\
2011.133	&	14.5	&	7.24	&	8.2	&	$-$17.5	\\
2011.155	&	14.5	&	6.88	&	5.9	&	$-$25.5	\\
2011.158	&	14.5	&	6.83	&	5.7	&	$-$26.4	\\
2011.163	&	14.5	&	6.98	&	7.3	&	$-$40.0	\\
2011.166	&	14.5	&	7.12	&	5.4	&	$-$30.1	\\
2011.168	&	8.0	&	5.97	&	2.7	&	$-$15.7	\\
2011.171	&	8.0	&	6.12	&	2.6	&	$-$9.4	\\
2011.179	&	8.0	&	6.01	&	2.7	&	$-$21.9	\\
2011.193	&	4.8	&	4.53	&	2.2	&	$-$16.5	\\
2011.204	&	4.8	&	4.54	&	2.6	&	$-$1.8	\\
2011.207	&	4.8	&	4.68	&	2.5	&	$-$4.2	\\
2011.210	&	4.8	&	4.63	&	2.2	&	$-$8.3	\\
2011.229	&	14.5	&	6.93	&	3.6	&	$-$36.3	\\
2011.234	&	14.5	&	6.91	&	4.3	&	$-$42.2	\\
2011.242	&	8.0	&	6.19	&	1.4	&	$-$41.0	\\
2011.245	&	8.0	&	6.25	&	1.4	&	$-$47.9	\\
2011.248	&	8.0	&	6.33	&	1.4	&	$-$53.1	\\
2011.251	&	4.8	&	4.58	&	2.7	&	$-$10.5	\\
2011.253	&	4.8	&	4.75	&	2.3	&	$-$18.8	\\
2011.256	&	4.8	&	4.53	&	3.2	&	$-$11.0	\\
2011.278	&	4.8	&	4.78	&	7.2	&	$-$63.5	\\
2011.284	&	14.5	&	7.67	&	3.5	&	$-$28.1	\\
2011.286	&	14.5	&	7.63	&	3.6	&	$-$26.3	\\
2011.330	&	8.0	&	5.99	&	0.9	&	$-$45.9	\\
2011.336	&	8.0	&	6.64	&	0.8	&	$-$55.3	\\
2011.338	&	8.0	&	6.65	&	1.1	&	$-$55.4	\\
2011.338	&	14.5	&	9.08	&	2.4	&	$-$40.6	\\
2011.347	&	14.5	&	8.63	&	1.9	&	$-$39.8	\\
2011.349	&	14.5	&	8.74	&	1.9	&	$-$30.0	\\
2011.352	&	14.5	&	8.68	&	1.5	&	$-$35.8	\\
2011.358	&	4.8	&	5.06	&	0.9	&	$-$74.4	\\
2011.358	&	14.5	&	8.56	&	1.5	&	$-$29.8	\\
2011.371	&	4.8	&	5.32	&	1.1	&	$-$55.8	\\
2011.390	&	14.5	&	8.69	&	4.6	&	$-$40.6	\\
2011.429	&	14.5	&	8.30	&	5.9	&	$-$33.3	\\
2011.448	&	8.0	&	7.24	&	2.6	&	$-$38.8	\\
2011.451	&	8.0	&	7.13	&	1.7	&	$-$40.3	\\
2011.470	&	14.5	&	8.86	&	6.7	&	$-$33.8	\\
2011.489	&	14.5	&	7.65	&	7.2	&	$-$30.8	\\
2011.497	&	8.0	&	7.00	&	3.2	&	$-$29.8	\\
2011.500	&	8.0	&	6.58	&	3.0	&	$-$34.1	\\
2011.503	&	8.0	&	6.90	&	3.1	&	$-$39.4	\\
2011.536	&	14.5	&	7.47	&	6.3	&	$-$20.5	\\
2011.642	&	8.0	&	6.15	&	0.7	&	$-$125.1	\\
2011.664	&	14.5	&	6.16	&	1.6	&	$-$87.4	\\
2011.678	&	8.0	&	5.63	&	0.8	&	20.2	\\
2011.681	&	8.0	&	5.72	&	1.2	&	20.6	\\
2011.711	&	14.5	&	5.39	&	2.8	&	$-$24.0	\\
2011.741	&	14.5	&	5.44	&	4.4	&	$-$34.9	\\
2011.760	&	4.8	&	4.56	&	5.3	&	$-$1.7	\\
2011.768	&	8.0	&	4.90	&	2.2	&	$-$58.3	\\
2011.796	&	4.8	&	4.32	&	2.2	&	$-$21.4	\\
2011.810	&	14.5	&	6.32	&	2.8	&	$-$35.3	\\
2011.818	&	14.5	&	6.82	&	2.8	&	$-$45.3	\\
2011.821	&	14.5	&	6.03	&	2.5	&	$-$34.1	\\
2011.823	&	14.5	&	6.15	&	3.0	&	$-$35.5	\\
2011.826	&	8.0	&	5.34	&	2.1	&	$-$38.2	\\
2011.834	&	8.0	&	5.56	&	1.5	&	$-$52.9	\\
2011.837	&	8.0	&	5.65	&	1.7	&	$-$44.4	\\
2011.840	&	8.0	&	5.73	&	1.6	&	$-$41.3	\\
2011.842	&	8.0	&	5.78	&	2.3	&	$-$42.1	\\
2011.845	&	14.5	&	6.51	&	4.2	&	$-$37.5	\\
2011.851	&	14.5	&	6.61	&	3.7	&	$-$38.5	\\
2011.853	&	14.5	&	6.36	&	3.3	&	$-$37.0	\\
2011.873	&	4.8	&	4.62	&	2.8	&	$-$28.9	\\
2011.881	&	8.0	&	6.14	&	2.4	&	$-$22.9	\\
2011.884	&	8.0	&	5.88	&	2.0	&	$-$19.6	\\
2011.889	&	8.0	&	5.73	&	2.2	&	$-$18.0	\\
2011.892	&	8.0	&	5.58	&	2.6	&	$-$13.7	\\
2011.897	&	14.5	&	6.42	&	4.8	&	$-$24.6	\\
2011.900	&	14.5	&	6.39	&	4.8	&	$-$25.5	\\
2011.903	&	14.5	&	6.15	&	5.1	&	$-$19.8	\\
2011.941	&	8.0	&	6.10	&	2.3	&	$-$41.9	\\
2011.944	&	8.0	&	6.00	&	2.2	&	$-$43.6	\\
2011.947	&	8.0	&	5.97	&	2.5	&	$-$40.3	\\
2011.952	&	14.5	&	6.83	&	5.2	&	$-$40.5	\\
2011.960	&	8.0	&	6.10	&	2.5	&	$-$46.6	\\
2011.968	&	8.0	&	5.74	&	3.2	&	$-$51.9	\\
2011.974	&	14.5	&	6.18	&	6.2	&	$-$46.3	\\
2012.018	&	14.5	&	6.17	&	6.0	&	$-$41.9	\\
2012.020	&	14.5	&	6.19	&	4.9	&	$-$44.9	\\
2012.023	&	14.5	&	6.18	&	5.0	&	$-$39.3	\\
2012.029	&	4.8	&	4.86	&	1.6	&	$-$103.8	\\
2012.031	&	4.8	&	5.15	&	2.5	&	$-$94.7	\\
2012.070	&	14.5	&	6.22	&	6.1	&	$-$48.9	\\
2012.092	&	8.0	&	6.14	&	3.9	&	$-$69.8	\\
2012.094	&	8.0	&	6.91	&	3.1	&	$-$72.1	\\
2012.097	&	8.0	&	6.11	&	3.2	&	$-$68.5	\\
2012.100	&	8.0	&	5.99	&	3.9	&	$-$61.2	\\
2012.111	&	14.5	&	6.24	&	5.3	&	$-$48.4	\\
2012.119	&	14.5	&	6.23	&	4.8	&	$-$46.2	\\
2012.124	&	14.5	&	6.21	&	5.1	&	$-$51.5	\\
2012.133	&	8.0	&	6.21	&	2.6	&	$-$60.6	\\
2012.135	&	8.0	&	6.09	&	4.1	&	$-$71.9	\\
2012.141	&	8.0	&	6.02	&	3.6	&	$-$73.9	\\
2012.146	&	8.0	&	6.04	&	2.6	&	$-$74.5	\\
2012.165	&	4.8	&	4.91	&	2.7	&	$-$90.1	\\
2012.168	&	4.8	&	5.12	&	3.4	&	$-$85.0	\\
2012.182	&	4.8	&	5.28	&	3.6	&	$-$86.8	\\
2012.214	&	8.0	&	6.10	&	2.2	&	$-$66.9	\\
2012.217	&	8.0	&	6.31	&	1.9	&	$-$63.0	\\
2012.220	&	8.0	&	6.10	&	2.4	&	$-$62.4	\\
2012.234	&	8.0	&	6.48	&	1.7	&	$-$55.8	\\
2012.236	&	8.0	&	6.22	&	1.7	&	$-$58.9	\\
2012.313	&	8.0	&	6.55	&	4.9	&	$-$28.7	\\
2012.316	&	8.0	&	6.90	&	4.7	&	$-$34.0	\\
2012.324	&	4.8	&	5.53	&	2.7	&	$-$61.0	\\
2012.359	&	8.0	&	6.67	&	7.3	&	$-$31.1	\\
2012.362	&	8.0	&	6.61	&	7.5	&	$-$13.3	\\
2012.373	&	8.0	&	6.46	&	7.9	&	$-$33.8	\\
2012.425	&	14.5	&	5.56	&	7.5	&	$-$32.9	\\
2012.428	&	14.5	&	5.49	&	7.6	&	$-$35.9	\\
2012.430	&	14.5	&	5.53	&	8.0	&	$-$30.2	\\
2012.436	&	14.5	&	5.70	&	8.1	&	$-$32.8	\\
2012.444	&	4.8	&	4.73	&	1.9	&	$-$30.1	\\
2012.447	&	4.8	&	4.64	&	2.9	&	$-$36.3	\\
2012.449	&	4.8	&	5.06	&	2.5	&	$-$31.2	\\
2012.452	&	4.8	&	4.62	&	2.7	&	$-$26.2	\\
2012.455	&	4.8	&	5.12	&	4.2	&	$-$46.2	\\
2012.474	&	14.5	&	5.61	&	7.6	&	$-$45.5	\\
2012.477	&	14.5	&	5.25	&	7.9	&	$-$46.8	\\

\enddata 

\tablecomments{Columns are as follows:  (1) observation epoch, (2) observation frequency in GHz, (3) total flux density in Jy,  (4) fractional linear polarization in per cent, (5) electric vector position angle in degrees. }
\end{deluxetable} 
\end{document} 

